Infrared Excesses around Bright White Dwarfs from Gaia and unWISE I

Studies of excess infrared radiation around white dwarfs provide important constraints on the evolution of planetary systems and low-mass stars beyond the main sequence stage. In this paper series, we focus on identifying and characterizing bright white dwarfs with an infrared excess. Here, we present 188 infrared excess candidates from Gaia and unWISE, 147 of which are new discoveries. Further characterization of this sample can significantly increase the current list of white dwarf debris disks and white dwarfs with low-mass companions.

==> anc/Table3_20210706.csv <==
RA,DEC,W1 (Mag),unW1 (Mag),W2 (Mag),unW2 (Mag),chi (W1),chi (W2),sigma (W12),Exs,Teff (K),log g (cm s^-2),M (solar mass),SpT,Catalog
0.030471,29.949947,16.18,0.06,16.21,0.12,-1.427,-0.786,0.033,...,43346,7.71,0.55,DA.9,Gaia/SDSS/UHS/unWISE
0.581904,-52.490677,16.29,0.06,16.09,0.11,6.453,6.065,1.565,Mag,10117,8.07,0.64,...,Gaia/VHS/unWISE
0.645709,17.455267,16.65,0.07,16.4,0.14,-1.38,1.079,1.62,...,21152,7.98,0.62,DA2.4,Gaia/SDSS/UHS/unWISE
0.796334,-18.366858,16.7,0.07,16.76,0.21,-0.779,-0.51,-0.162,...,14775,7.93,0.57,DA3.3,Gaia/VHS/unWISE
0.831895,2.439749,16.42,0.07,15.96,0.11,4.513,6.82,3.14,Color,13356,7.25,0.33,...,Gaia/SDSS/UKIDSS/unWISE
0.882889,-16.732888,14.9,0.04,14.98,0.07,-0.161,-0.804,-0.533,...,12724,8.07,0.65,DB4,Gaia/unWISE
1.181039,16.871293,16.57,0.07,17.13,0.25,-0.826,-2.318,-1.932,...,26284,7.97,0.62,DA,Gaia/SDSS/UHS/unWISE
1.190224,-61.394868,16.66,0.06,16.81,0.16,-1.634,-1.476,-0.616,...,10047,8.4,0.85,...,Gaia/VHS/unWISE
1.242618,41.331568,16.75,0.07,16.8,0.18,0.072,-0.139,-0.157,...,13429,7.99,0.6,...,Gaia/UHS/unWISE
1.255881,40.059937,16.28,0.06,16.36,0.13,4.279,2.0,-0.339,...,9650,8.28,0.78,DZA:,Gaia/UHS/unWISE
1.281225,73.219799,14.72,0.04,14.9,0.06,-1.959,-3.75,-1.562,...,13753,8.05,0.64,DB4,Gaia/unWISE
1.41049,-60.008628,16.17,0.05,16.24,0.11,-0.482,-0.633,-0.283,...,18859,8.08,0.67,...,Gaia/VHS/unWISE
1.419399,48.418279,16.01,0.05,16.02,0.1,-0.154,-0.211,-0.093,...,6909,8.06,0.63,DA,Gaia/UHS/unWISE
1.644751,28.979653,15.22,0.04,14.43,0.05,25.626,34.662,7.903,"Mag, Color",20989,7.76,0.5,...,Gaia/SDSS/UHS/unWISE
1.668143,-53.78226,16.66,0.07,16.51,0.14,3.209,2.982,0.993,...,13893,7.23,0.32,...,Gaia/VHS/unWISE
1.721758,29.128258,16.72,0.07,16.84,0.2,1.086,-0.004,-0.44,...,10161,8.28,0.77,...,Gaia/SDSS/UHS/unWISE
1.783158,-31.227056,17.03,0.09,16.92,0.22,1.677,1.355,0.555,...,17612,8.03,0.64,DB3,Gaia/VIKING/unWISE
1.837187,12.504878,14.72,0.04,14.72,0.06,-2.536,-2.801,-0.507,...,5263,8.3,0.77,DC,Gaia/SDSS/UKIDSS/unWISE
1.884014,33.290736,14.8,0.04,14.92,0.06,0.118,-1.006,-0.852,...,46777,7.72,0.56,DA1.0,Gaia/SDSS/UHS/unWISE
1.895895,-16.092392,14.93,0.04,14.68,0.06,20.322,20.661,2.508,Mag,11517,7.87,0.53,DA3.4,Gaia/unWISE
1.923121,-31.054543,16.55,0.07,16.77,0.19,-0.927,-1.432,-0.949,...,8708,7.96,0.57,...,Gaia/VIKING/unWISE
1.948442,19.856755,14.59,0.04,14.39,0.05,25.89,26.087,2.243,Mag,11010,7.71,0.46,...,Gaia/SDSS/UHS/unWISE
1.958702,35.382603,16.94,0.08,16.9,0.19,1.398,0.974,0.289,...,15247,7.45,0.39,...,Gaia/SDSS/UHS/unWISE
2.16884,14.209213,17.19,0.09,17.06,0.24,-1.012,0.211,0.597,...,16685,7.92,0.57,...,Gaia/SDSS/UKIDSS/unWISE
2.233398,36.76609,16.17,0.06,16.27,0.13,0.714,-0.202,-0.529,...,11311,8.02,0.62,D,Gaia/UHS/unWISE
2.395962,31.144091,16.48,0.06,16.43,0.15,-2.12,-0.724,0.35,...,8612,8.24,0.75,DC6,Gaia/SDSS/UHS/unWISE
2.565998,-20.363409,16.38,0.06,16.93,0.23,0.028,-2.196,-2.081,...,9900,7.89,0.54,...,Gaia/SDSS/VHS/unWISE
2.725643,-82.976884,16.7,0.06,16.63,0.13,0.122,0.744,0.581,...,11466,8.24,0.76,...,Gaia/VHS/unWISE
2.843299,42.677057,14.43,0.04,14.45,0.05,-1.069,-1.125,-0.134,...,7088,8.0,0.59,DA7.0,Gaia/UHS/unWISE
3.086019,-6.106063,16.66,0.07,16.7,0.19,0.644,0.225,-0.059,...,14524,8.49,0.92,...,Gaia/SDSS/VHS/unWISE
3.266054,-75.311413,16.95,0.07,16.89,0.16,-0.941,0.086,0.515,...,20469,7.99,0.62,...,Gaia/VHS/unWISE
3.338109,28.338806,15.81,0.05,15.81,0.1,9.361,6.734,0.387,Mag,24607,7.77,0.52,DA1.9,Gaia/SDSS/UHS/unWISE
3.414942,0.322704,15.17,0.04,15.35,0.08,-0.552,-2.007,-1.3,...,9386,7.95,0.57,DA5.2,Gaia/SDSS/VHS/UKIDSS/unWISE
3.461099,-71.832804,13.9,0.04,13.93,0.04,-0.815,-1.381,-0.447,...,6280,7.87,0.52,DA8.0,Gaia/VHS/unWISE
3.741797,30.72811,17.07,0.09,16.87,0.21,2.002,1.97,0.91,...,13908,7.81,0.51,...,Gaia/SDSS/UHS/unWISE
3.826137,36.397904,16.48,0.06,16.45,0.14,0.821,0.946,0.431,...,30686,8.25,0.8,...,Gaia/SDSS/UHS/unWISE
4.018934,13.416687,16.63,0.07,16.56,0.16,-0.282,0.384,0.47,...,8832,8.27,0.76,...,Gaia/SDSS/UKIDSS/unWISE
4.051907,-23.835054,16.02,0.06,16.2,0.14,0.211,-0.901,-0.895,...,19014,8.04,0.64,DA2.6,Gaia/VHS/unWISE
4.171274,-33.698862,16.8,0.07,16.97,0.21,-0.774,-0.971,-0.603,...,11047,8.29,0.79,...,Gaia/VIKING/unWISE
4.38698,-68.445629,16.94,0.07,17.11,0.21,-0.604,-0.877,-0.571,...,18096,7.94,0.59,...,Gaia/VHS/unWISE
4.437751,27.850049,16.91,0.08,16.93,0.21,-1.175,-0.457,0.045,...,14690,7.96,0.59,...,Gaia/SDSS/UHS/unWISE
4.538279,-68.85533,16.95,0.07,16.94,0.17,-2.32,-0.928,0.191,...,14981,7.81,0.51,...,Gaia/VHS/unWISE
4.627694,-35.029176,15.45,0.05,15.49,0.08,-1.489,-1.475,-0.31,...,6969,8.03,0.61,...,Gaia/VIKING/unWISE
4.629322,-9.946029,15.78,0.05,15.88,0.11,-2.649,-2.284,-0.555,...,15040,7.98,0.6,DBA,Gaia/SDSS/VHS/unWISE
4.685322,-25.612151,16.03,0.06,16.07,0.12,-1.074,-0.723,-0.088,...,10814,7.99,0.6,DA4.5,Gaia/VHS/unWISE
5.007742,13.879979,16.02,0.05,16.09,0.12,-1.792,-1.367,-0.304,...,17747,7.87,0.55,DB3,Gaia/SDSS/UKIDSS/unWISE
5.093257,26.669708,16.31,0.06,16.39,0.14,2.036,0.737,-0.308,...,14306,7.84,0.52,...,Gaia/SDSS/UHS/unWISE
5.206694,0.742666,16.34,0.06,16.29,0.14,-0.289,0.232,0.342,...,8805,8.44,0.88,DA3,Gaia/SDSS/VHS/UKIDSS/unWISE
5.304766,-33.707672,15.42,0.05,15.47,0.08,-0.953,-0.873,-0.145,...,20709,7.89,0.57,DA2.2,Gaia/VIKING/unWISE
5.384154,-37.755712,15.6,0.05,15.6,0.08,5.282,3.803,0.012,...,7638,8.23,0.74,...,Gaia/VHS/unWISE
5.395069,-63.590189,16.54,0.06,16.28,0.11,5.913,6.235,1.953,Mag,18351,7.56,0.43,DA,Gaia/VHS/unWISE
5.447732,38.457231,16.48,0.06,16.57,0.15,1.316,0.281,-0.349,...,11662,8.18,0.71,...,Gaia/SDSS/UHS/unWISE
5.562201,42.610542,15.0,0.04,15.14,0.07,-0.947,-2.83,-1.621,...,5648,7.59,0.4,DC9,Gaia/UHS/unWISE
5.788088,-0.561629,16.79,0.08,16.93,0.23,0.396,-0.365,-0.486,...,14725,7.99,0.61,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
6.509865,-10.631957,15.96,0.05,16.1,0.12,0.943,-0.408,-0.821,...,9117,7.3,0.32,DA4.8,Gaia/SDSS/unWISE
6.636997,-11.914028,16.63,0.07,16.42,0.16,1.608,2.292,1.25,...,15974,8.01,0.62,DA3.1,Gaia/unWISE
6.667466,-55.414206,15.14,0.04,15.29,0.07,-0.828,-2.082,-1.12,...,10021,8.66,1.02,DA5.0,Gaia/VHS/unWISE
6.903787,5.699731,14.51,0.04,14.61,0.06,-1.38,-2.969,-1.368,...,5548,7.94,0.55,DA,Gaia/SDSS/UKIDSS/unWISE
6.923614,-3.016268,16.64,0.07,16.66,0.19,0.012,0.073,0.061,...,19241,8.12,0.69,DBA2.9,Gaia/SDSS/VHS/unWISE
7.038268,-36.875918,17.0,0.08,16.93,0.2,-1.511,-0.29,0.363,...,10666,8.11,0.67,...,Gaia/VHS/unWISE
7.057869,-35.40401,16.43,0.06,16.74,0.18,-0.838,-1.904,-1.4,...,9402,8.43,0.87,...,Gaia/VIKING/unWISE
7.172969,31.519219,16.97,0.08,16.83,0.19,1.659,1.714,0.817,...,33336,7.26,0.4,DA,Gaia/SDSS/UHS/unWISE
7.402338,-77.5891,16.43,0.06,16.19,0.1,0.888,3.127,2.043,...,20605,7.91,0.58,DB,Gaia/VHS/unWISE
7.447269,-28.598146,16.49,0.06,16.8,0.19,-1.016,-1.916,-1.373,...,8295,8.05,0.63,...,Gaia/VIKING/unWISE
7.469878,44.317555,16.77,0.07,16.59,0.15,0.515,1.619,1.165,...,14256,7.95,0.58,...,Gaia/UHS/unWISE
7.483555,78.490764,16.73,0.06,16.63,0.13,-0.718,0.488,0.784,...,18519,8.07,0.66,...,Gaia/unWISE
7.548669,-37.680321,15.78,0.05,15.73,0.09,0.36,0.763,0.419,...,7251,7.96,0.57,DA,Gaia/VHS/unWISE
7.611981,-58.94409,16.56,0.06,16.53,0.14,-3.466,-1.543,0.35,...,14214,7.91,0.56,...,Gaia/VHS/unWISE
7.682902,73.627331,16.1,0.05,16.2,0.1,-0.398,-0.761,-0.425,...,20929,7.95,0.6,...,Gaia/unWISE
7.696943,-47.209845,15.57,0.05,15.71,0.09,0.691,-0.744,-1.006,...,13543,7.19,0.31,DA2.8,Gaia/VHS/unWISE
7.699763,3.783844,15.22,0.05,15.26,0.08,-2.8,-2.614,-0.418,...,6529,8.14,0.68,...,Gaia/SDSS/UKIDSS/unWISE
7.861203,-44.636777,16.82,0.07,16.69,0.16,-1.326,0.22,0.808,...,9699,8.29,0.78,D?,Gaia/VHS/unWISE
7.963708,12.662512,16.56,0.07,16.76,0.21,0.42,-0.677,-0.786,...,12558,7.98,0.59,...,Gaia/SDSS/UKIDSS/unWISE
8.127137,-17.889906,15.62,0.05,15.68,0.09,16.579,10.76,-0.267,Mag,12591,7.87,0.53,DA3.5,Gaia/SDSS/VHS/unWISE
8.263197,44.736789,16.84,0.08,16.89,0.19,-3.785,-1.94,-0.166,...,10058,7.97,0.58,DA4.8,Gaia/UHS/unWISE
8.357625,25.104507,15.67,0.05,15.82,0.1,-1.498,-2.439,-1.258,...,6138,7.96,0.57,DA,Gaia/SDSS/UHS/unWISE
8.400548,-55.144328,15.97,0.05,16.12,0.1,0.162,-0.941,-0.883,...,11829,7.92,0.56,DA,Gaia/VHS/unWISE
8.420523,55.862519,16.11,0.05,16.2,0.11,3.363,1.531,-0.446,...,19896,8.01,0.63,DA2.5,Gaia/UHS/unWISE
8.521919,61.867819,16.22,0.06,16.2,0.11,-1.328,-0.553,0.248,...,8642,7.86,0.52,...,Gaia/unWISE
8.612253,15.299515,15.95,0.05,16.12,0.13,-1.519,-2.094,-1.094,...,6883,8.02,0.6,DA7.5,Gaia/SDSS/UKIDSS/unWISE
8.798217,0.196482,16.35,0.06,16.49,0.16,-1.16,-1.3,-0.66,...,9488,7.97,0.58,DA5,Gaia/SDSS/VHS/UKIDSS/unWISE
8.804324,-12.419772,16.33,0.06,16.2,0.13,0.632,1.41,0.901,...,8234,8.29,0.78,...,Gaia/unWISE
8.898702,1.884166,15.72,0.05,15.74,0.1,-0.726,-0.421,0.04,...,10785,8.7,1.04,DA4.6,Gaia/SDSS/UKIDSS/unWISE
9.005823,-11.203621,16.59,0.07,16.5,0.16,-1.193,-0.026,0.529,...,8321,8.37,0.83,DZ,Gaia/SDSS/unWISE
9.058357,-34.393081,16.98,0.08,16.94,0.21,-0.921,-0.102,0.285,...,15675,8.31,0.81,DA3.5,Gaia/VIKING/unWISE
9.095128,-59.923786,14.57,0.04,14.65,0.05,-0.166,-0.937,-0.593,...,14682,8.62,1.0,DA3.5,Gaia/VHS/unWISE
9.150391,77.385615,16.88,0.07,16.26,0.1,1.045,6.334,4.455,Color,18407,8.13,0.7,DA5.6,Gaia/unWISE
9.289233,-69.979666,16.74,0.06,16.84,0.16,-0.463,-0.718,-0.431,...,9676,7.59,0.41,...,Gaia/VHS/unWISE
9.348293,-48.366049,16.46,0.06,16.56,0.14,2.558,0.796,-0.498,...,10098,7.27,0.31,...,Gaia/VHS/unWISE
9.702167,-1.575946,16.74,0.07,16.29,0.14,4.765,6.022,2.674,...,16548,7.57,0.43,...,Gaia/SDSS/VHS/unWISE
9.766622,31.526388,16.61,0.07,16.46,0.15,-0.29,0.955,0.976,...,11797,7.98,0.59,DA4.0,Gaia/SDSS/UHS/unWISE
9.800751,45.718299,16.32,0.06,16.21,0.12,2.727,2.722,0.889,...,10270,8.03,0.62,...,Gaia/UHS/unWISE
9.849472,-41.747397,16.2,0.05,16.16,0.11,1.046,1.166,0.437,...,9900,8.07,0.64,DA,Gaia/VHS/unWISE
9.871855,13.301648,16.6,0.07,16.52,0.16,-0.877,0.12,0.505,...,11127,8.03,0.62,...,Gaia/SDSS/UKIDSS/unWISE
9.967737,31.541166,15.68,0.05,15.88,0.1,-0.294,-1.598,-1.193,...,38350,7.6,0.49,DA1.0,Gaia/SDSS/UHS/unWISE
9.985375,42.491584,16.44,0.06,16.59,0.15,-0.317,-0.984,-0.735,...,9927,7.9,0.54,DA,Gaia/SDSS/UHS/unWISE
10.095438,-0.35838,14.78,0.04,14.96,0.07,3.621,1.024,-1.451,...,10871,7.5,0.39,DA3.2,Gaia/SDSS/VHS/UKIDSS/unWISE
10.452978,73.355159,16.23,0.06,16.65,0.14,-1.158,-3.123,-2.267,...,11021,8.28,0.78,DQ5,Gaia/unWISE
10.45993,-2.447196,16.04,0.05,16.18,0.13,0.528,-0.724,-0.889,...,7474,7.95,0.56,...,Gaia/SDSS/VHS/unWISE
10.644116,53.720691,17.04,0.08,16.89,0.18,-2.06,-0.099,0.857,...,15046,8.11,0.68,...,Gaia/UHS/unWISE
10.940949,-10.00753,15.25,0.04,15.48,0.08,-0.488,-2.3,-1.603,...,20724,8.78,1.1,DBAP3,Gaia/SDSS/VHS/unWISE
11.331285,45.579022,16.69,0.07,16.84,0.18,-0.138,-0.78,-0.649,...,11807,7.91,0.56,...,Gaia/UHS/unWISE
11.365923,-23.60876,16.7,0.07,16.62,0.18,1.63,1.357,0.504,...,11919,8.91,1.16,DQ,Gaia/VHS/unWISE
11.576665,-3.033938,15.82,0.05,15.94,0.11,-0.202,-0.931,-0.692,...,12923,7.95,0.58,DA,Gaia/SDSS/VHS/unWISE
11.618188,34.55537,16.39,0.06,16.24,0.12,0.747,1.627,1.012,...,10395,7.15,0.28,DA3,Gaia/SDSS/UHS/unWISE
12.03425,-67.708924,16.52,0.06,16.19,0.1,2.172,4.519,2.499,...,16952,7.77,0.49,...,Gaia/VHS/unWISE
12.15789,8.045716,16.54,0.07,16.68,0.19,-0.924,-0.909,-0.454,...,44027,7.36,0.42,DO,Gaia/SDSS/UKIDSS/unWISE
12.412292,-68.309016,16.94,0.07,17.03,0.18,0.807,0.073,-0.274,...,21830,7.56,0.44,...,Gaia/VHS/unWISE
12.516178,-52.137511,14.87,0.04,15.05,0.06,-0.507,-2.235,-1.406,...,18711,7.85,0.54,DA2.7,Gaia/VHS/unWISE
12.55201,19.329994,16.57,0.07,16.43,0.15,-1.179,0.381,0.893,...,16562,7.99,0.61,DAZ,Gaia/SDSS/UHS/unWISE
12.775528,-76.962916,17.07,0.07,17.28,0.2,1.507,-0.258,-0.83,...,13634,8.17,0.71,...,Gaia/VHS/unWISE
12.789745,-54.189159,15.87,0.05,15.85,0.09,-1.232,-0.442,0.346,...,17416,8.08,0.67,DA,Gaia/VHS/unWISE
12.79628,20.522763,16.07,0.06,16.25,0.13,-0.701,-1.356,-0.859,...,19560,7.95,0.6,DA2.4,Gaia/SDSS/UHS/unWISE
12.930404,-51.143402,16.84,0.07,17.13,0.21,0.303,-1.137,-1.168,...,10257,8.08,0.65,...,Gaia/VHS/unWISE
13.001719,-47.119596,16.69,0.07,16.43,0.13,-0.852,1.463,1.693,...,11122,8.04,0.62,DA,Gaia/VHS/unWISE
13.018277,45.09272,15.48,0.05,15.21,0.07,10.964,12.294,2.585,Mag,12454,7.98,0.59,...,Gaia/SDSS/UHS/unWISE
13.064462,-9.405139,15.77,0.05,16.05,0.12,-0.8,-2.405,-1.703,...,13434,7.89,0.55,DA,Gaia/SDSS/VHS/unWISE
13.256798,59.994524,16.91,0.07,16.66,0.15,0.068,1.959,1.658,...,28769,7.78,0.53,DA1.5,Gaia/unWISE
13.30647,39.451115,15.88,0.05,16.23,0.12,-1.314,-3.254,-2.22,...,7479,7.95,0.56,DA,Gaia/SDSS/UHS/unWISE
13.322458,-32.998916,14.36,0.04,14.45,0.05,-0.131,-0.726,-0.455,...,38179,7.96,0.65,DA1.4,Gaia/VIKING/unWISE
13.418827,36.021198,15.23,0.04,15.27,0.07,0.919,0.915,0.155,...,27776,7.95,0.61,DA1.8,Gaia/UHS/unWISE
13.548348,-39.678228,15.13,0.04,15.16,0.07,0.106,-0.452,-0.418,...,6291,8.24,0.74,...,Gaia/VHS/unWISE
13.554196,41.937346,14.96,0.04,15.05,0.06,2.026,0.654,-0.775,...,7590,7.23,0.29,DA,Gaia/SDSS/UHS/unWISE
13.576271,12.033425,16.8,0.08,16.93,0.23,-1.953,-1.155,-0.345,...,20793,7.96,0.6,DAH,Gaia/SDSS/UKIDSS/unWISE
13.661054,-9.872221,16.17,0.06,15.72,0.1,2.706,6.181,3.433,Color,8951,7.97,0.58,DA5.5,Gaia/SDSS/VHS/unWISE
13.69357,22.935708,16.02,0.05,16.08,0.12,-0.301,-0.497,-0.276,...,9663,8.64,1.01,DA5.2,Gaia/SDSS/UHS/unWISE
13.732594,-14.435586,16.03,0.05,16.27,0.13,-0.53,-1.583,-1.149,...,26660,8.34,0.84,DA1.9,Gaia/unWISE
13.765046,10.168004,14.84,0.04,14.95,0.07,-0.392,-1.778,-1.15,...,6209,8.02,0.6,...,Gaia/SDSS/UKIDSS/unWISE
13.824007,33.163994,16.9,0.08,16.9,0.2,0.578,0.408,0.132,...,15194,7.97,0.59,...,Gaia/SDSS/UHS/unWISE
13.892676,11.583566,17.69,0.13,17.07,0.26,-2.083,1.343,2.18,...,22890,7.84,0.55,...,Gaia/SDSS/UKIDSS/unWISE
13.959383,-11.456867,14.26,0.04,14.4,0.05,-0.643,-2.423,-1.401,...,6935,7.94,0.56,DA7.1,Gaia/unWISE
13.996788,59.80046,15.02,0.04,15.0,0.06,-3.442,-4.155,-0.947,...,4623,7.82,0.47,DC:,Gaia/UHS/unWISE
14.236147,44.174877,16.24,0.06,15.57,0.09,2.347,8.864,5.358,Color,11117,8.09,0.66,...,Gaia/SDSS/UHS/unWISE
14.37523,-49.244495,16.62,0.06,16.77,0.17,-0.442,-0.954,-0.669,...,8926,7.96,0.57,...,Gaia/VHS/unWISE
14.845966,56.427157,16.36,0.06,16.55,0.14,1.291,-0.424,-0.981,...,10517,8.17,0.71,...,Gaia/UHS/unWISE
14.976321,-25.912194,16.38,0.06,16.32,0.13,1.681,1.577,0.548,...,9850,8.0,0.6,...,Gaia/unWISE
15.124442,16.56387,17.01,0.08,17.01,0.24,-0.497,-0.093,0.104,...,15752,8.04,0.64,...,Gaia/SDSS/UHS/unWISE
15.184599,-56.774142,16.31,0.06,15.97,0.09,-2.463,1.335,2.521,...,7244,8.3,0.79,DA,Gaia/VHS/unWISE
15.259681,-4.186131,15.89,0.05,15.88,0.11,1.093,0.955,0.238,...,17526,8.06,0.65,DA2.9,Gaia/SDSS/VHS/unWISE
15.440873,26.044863,16.46,0.06,16.73,0.19,0.104,-1.148,-1.096,...,19491,7.86,0.55,DA2.2,Gaia/SDSS/UHS/unWISE
15.467211,-35.306364,16.31,0.06,16.46,0.14,0.33,-0.71,-0.782,...,8393,7.94,0.56,...,Gaia/VIKING/unWISE
15.734732,-78.743068,17.35,0.08,17.49,0.23,-1.032,-0.896,-0.446,...,15094,7.98,0.6,...,Gaia/VHS/unWISE
15.832266,-3.417224,16.25,0.06,16.54,0.18,-0.776,-1.84,-1.374,...,8644,7.99,0.59,DA5.7,Gaia/SDSS/VHS/unWISE
15.852433,-6.53713,14.6,0.04,14.8,0.06,-1.582,-3.303,-1.56,...,19613,7.88,0.56,DB3,Gaia/SDSS/VHS/unWISE
15.953604,6.251485,16.41,0.07,16.64,0.2,-0.675,-1.26,-0.9,...,13922,8.41,0.86,DA3.4,Gaia/SDSS/UKIDSS/unWISE
15.959419,5.076155,13.41,0.04,13.48,0.04,1.098,0.164,-0.632,...,8072,7.52,0.38,DA5.9,Gaia/SDSS/UKIDSS/unWISE
16.052404,-57.713476,15.72,0.05,15.64,0.08,1.285,1.939,0.781,...,8057,7.57,0.4,DA6.5,Gaia/VHS/unWISE
16.0803,38.281834,15.57,0.05,15.17,0.07,-1.348,3.777,3.77,Color,16133,7.97,0.6,DA,Gaia/UHS/unWISE
16.342333,-13.986166,16.69,0.07,16.68,0.18,-0.058,0.206,0.211,...,19781,7.89,0.57,DA2.4,Gaia/unWISE
16.378487,-32.631541,16.29,0.06,16.19,0.12,2.944,2.703,0.792,...,13620,8.0,0.61,DA,Gaia/VIKING/unWISE
16.445607,22.28506,16.33,0.06,16.27,0.13,-0.913,-0.005,0.441,...,8223,7.93,0.55,...,Gaia/SDSS/UHS/unWISE
16.474355,-27.615968,15.9,0.05,16.05,0.11,-0.858,-1.596,-0.916,...,13962,7.95,0.58,DA3.6,Gaia/VIKING/unWISE
16.583816,-27.5013,16.87,0.08,16.58,0.16,3.472,3.671,1.562,...,14059,7.85,0.53,DA,Gaia/VIKING/unWISE
16.650844,-40.625096,17.14,0.08,17.22,0.23,-1.387,-0.832,-0.239,...,14618,7.97,0.59,DB/sdBHe?,Gaia/VHS/unWISE
16.654577,1.750564,16.42,0.07,16.45,0.17,0.833,0.316,-0.082,...,11448,8.0,0.6,DA,Gaia/SDSS/UKIDSS/unWISE
16.725124,-46.147948,15.6,0.05,15.8,0.09,-0.241,-1.86,-1.403,...,11173,8.08,0.65,DA4.4,Gaia/VHS/unWISE
16.725756,39.515845,15.38,0.04,15.43,0.08,0.226,-0.114,-0.227,...,9998,7.82,0.5,DA,Gaia/UHS/unWISE
16.858312,19.158936,16.33,0.06,15.94,0.11,1.462,4.361,2.816,...,21034,7.29,0.38,...,Gaia/SDSS/UHS/unWISE
16.859511,25.309778,17.01,0.08,16.66,0.17,2.211,3.281,1.834,...,17203,8.53,0.95,...,Gaia/SDSS/UHS/unWISE
17.086335,-35.578474,15.64,0.05,15.79,0.09,0.345,-0.697,-0.77,...,29997,7.92,0.6,DA1.6,Gaia/VIKING/unWISE
17.15028,-32.628809,15.61,0.05,15.04,0.06,4.097,10.678,5.407,Color,16226,8.03,0.63,DAZ,Gaia/VIKING/unWISE
17.255711,-43.323011,17.48,0.1,17.06,0.21,3.918,4.25,1.945,...,30157,8.07,0.69,...,Gaia/VHS/unWISE
17.264993,-10.704053,16.22,0.06,16.22,0.13,-1.217,-0.577,0.092,...,8316,7.9,0.54,DA,Gaia/SDSS/unWISE
17.347515,37.545926,16.08,0.05,15.96,0.1,1.055,2.227,1.281,...,30106,7.92,0.61,DA1.7,Gaia/UHS/unWISE
17.387871,-19.02185,16.36,0.06,15.99,0.11,2.87,5.091,2.658,...,14516,7.96,0.59,DA3.3,Gaia/VHS/unWISE
17.522884,-70.280167,16.72,0.06,16.83,0.15,-0.674,-0.906,-0.498,...,10611,8.04,0.62,...,Gaia/VHS/unWISE
17.550143,27.017316,15.53,0.05,15.56,0.09,0.074,-0.043,-0.078,...,14678,8.02,0.62,DA3.5,Gaia/SDSS/UHS/unWISE
17.73075,14.655846,16.62,0.07,16.34,0.15,0.003,1.844,1.606,...,9123,8.54,0.94,DA5.4,Gaia/SDSS/UKIDSS/unWISE
17.777418,10.360608,16.71,0.07,16.85,0.21,-2.251,-1.412,-0.444,...,48761,7.35,0.42,DO,Gaia/SDSS/UKIDSS/unWISE
17.96737,-17.828188,16.93,0.08,16.76,0.19,-0.489,0.731,0.872,...,10701,8.37,0.83,...,Gaia/VHS/unWISE
18.088172,-56.241105,15.74,0.05,15.38,0.07,8.528,11.318,3.427,"Mag, Color",18249,7.91,0.57,DBAZ,Gaia/VHS/unWISE
18.290889,-13.659806,16.64,0.07,16.85,0.21,-0.865,-1.076,-0.667,...,24909,7.95,0.61,DA1.9,Gaia/unWISE
18.65678,10.684461,16.27,0.06,16.36,0.15,-1.792,-1.234,-0.267,...,23765,7.75,0.51,DB2.5,Gaia/SDSS/UKIDSS/unWISE
18.754542,-52.129252,16.46,0.06,16.67,0.15,8.379,3.061,-1.01,...,19831,7.92,0.58,DA,Gaia/VHS/unWISE
18.784713,41.44401,17.22,0.09,17.15,0.23,-1.206,-0.128,0.367,...,14041,8.01,0.61,...,Gaia/UHS/unWISE
19.08269,-60.268609,15.94,0.05,16.04,0.1,-0.451,-0.792,-0.42,...,24761,7.84,0.55,DA,Gaia/VHS/unWISE
19.45332,-39.453325,16.12,0.05,16.42,0.13,0.018,-1.935,-1.716,...,10918,7.95,0.57,...,Gaia/VHS/unWISE
19.48818,44.063797,16.3,0.06,16.32,0.13,0.697,0.418,0.014,...,8634,7.91,0.54,DA,Gaia/UHS/unWISE
19.523916,-25.508476,17.2,0.09,16.79,0.19,0.558,2.512,1.947,...,14401,7.98,0.6,DA3.2,Gaia/unWISE
19.724582,52.453653,15.75,0.05,15.62,0.08,-0.738,0.952,1.205,...,10793,8.0,0.6,DA4.6,Gaia/UHS/unWISE
19.778307,-76.917482,16.47,0.06,16.14,0.09,6.404,7.924,2.658,Mag,12118,7.94,0.57,...,Gaia/VHS/unWISE
19.882989,-14.259953,15.14,0.04,15.16,0.07,-4.632,-4.717,-0.874,...,4937,7.82,0.48,DA,Gaia/unWISE
20.067794,-78.863108,16.76,0.06,17.04,0.16,0.613,-1.171,-1.321,...,12493,7.99,0.6,...,Gaia/VHS/unWISE
20.123105,-41.765629,15.99,0.05,16.13,0.11,0.176,-1.0,-0.942,...,7554,8.21,0.72,...,Gaia/unWISE
20.245026,-16.379798,16.34,0.06,16.25,0.13,-1.239,0.065,0.671,...,14765,8.01,0.62,DA3.6,Gaia/unWISE
20.262906,-74.777302,16.89,0.06,17.04,0.16,-0.108,-0.773,-0.646,...,10656,8.16,0.7,...,Gaia/VHS/unWISE
20.406751,34.678636,16.04,0.05,16.12,0.12,-1.845,-1.69,-0.505,...,7490,8.33,0.8,DZ,Gaia/SDSS/UHS/unWISE
20.713255,-66.777521,16.73,0.06,16.74,0.14,0.052,0.086,0.05,...,9933,7.59,0.41,...,Gaia/VHS/unWISE
20.760439,-58.96192,16.1,0.05,16.06,0.1,-0.539,0.198,0.46,...,8978,8.35,0.82,...,Gaia/VHS/unWISE
20.766886,-18.345052,17.09,0.09,16.94,0.22,0.364,0.896,0.669,...,16909,7.92,0.57,...,Gaia/VHS/unWISE
20.961519,47.787403,16.4,0.06,16.62,0.16,2.759,0.163,-1.033,...,10640,7.36,0.34,DA4.6,Gaia/UHS/unWISE
21.093788,40.398919,15.36,0.04,15.49,0.08,-2.429,-3.661,-1.507,...,5241,8.08,0.63,DA,Gaia/SDSS/UHS/unWISE
21.112058,53.318133,16.44,0.06,16.7,0.16,-0.024,-1.482,-1.322,...,8341,7.96,0.57,...,Gaia/UHS/unWISE
21.340522,-76.286734,15.75,0.05,15.96,0.08,-0.435,-2.312,-1.629,...,7259,8.01,0.6,...,Gaia/VHS/unWISE
21.601088,-71.287001,17.05,0.07,17.08,0.18,0.806,0.356,-0.028,...,11753,7.96,0.58,...,Gaia/VHS/unWISE
21.638112,-65.943373,15.85,0.05,16.02,0.09,-0.031,-1.403,-1.141,...,13382,8.25,0.76,DA,Gaia/VHS/unWISE
21.733272,-25.515064,17.08,0.09,16.89,0.2,-0.001,1.104,0.995,...,23086,7.84,0.55,DA2.0,Gaia/unWISE
21.937127,-23.413211,16.01,0.05,16.05,0.12,-1.778,-1.183,-0.104,...,15495,7.87,0.54,DB5,Gaia/unWISE
22.058984,-53.003054,14.97,0.04,15.11,0.06,-0.285,-1.679,-1.11,...,16761,7.91,0.57,DA2.9,Gaia/VHS/unWISE
22.12078,38.910096,17.0,0.08,17.11,0.23,-0.948,-0.661,-0.252,...,33571,7.47,0.44,DA,Gaia/SDSS/UHS/unWISE
22.14105,13.855898,14.61,0.04,14.74,0.06,0.317,-1.155,-1.091,...,13242,7.93,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
22.152206,-64.477982,16.34,0.06,16.34,0.12,0.956,0.716,0.114,...,10041,7.28,0.32,...,Gaia/VHS/unWISE
22.221307,3.849587,16.95,0.08,16.87,0.22,0.786,0.826,0.434,...,16859,7.93,0.58,...,Gaia/SDSS/UKIDSS/unWISE
22.231128,57.360138,16.79,0.07,16.34,0.12,3.382,5.694,2.881,...,13234,8.06,0.64,...,Gaia/UHS/unWISE
22.240169,-69.263808,15.6,0.04,15.77,0.08,-0.466,-2.06,-1.381,...,8530,7.97,0.58,DA,Gaia/VHS/unWISE
22.350203,51.145903,14.21,0.04,14.34,0.05,0.815,-0.515,-0.928,...,22454,8.01,0.64,...,Gaia/SDSS/UHS/unWISE
22.350469,10.382046,13.98,0.04,14.07,0.05,0.637,-0.495,-0.794,...,8627,7.55,0.39,DA5.8,Gaia/SDSS/UKIDSS/unWISE
22.472743,-32.407889,15.68,0.05,15.59,0.08,-0.515,0.429,0.65,...,6704,8.1,0.65,...,Gaia/VIKING/unWISE
22.478754,32.460632,16.33,0.06,16.5,0.15,-0.528,-1.145,-0.786,...,16067,7.94,0.58,DA,Gaia/SDSS/UHS/unWISE
22.483788,-30.919951,15.95,0.05,16.03,0.11,-1.423,-1.332,-0.377,...,11429,8.11,0.67,DAH,Gaia/VIKING/unWISE
22.505622,26.649325,15.83,0.05,16.0,0.11,0.239,-1.043,-1.017,...,14665,8.21,0.74,DA,Gaia/SDSS/UHS/unWISE
22.525025,27.272321,16.75,0.07,16.84,0.2,-0.82,-0.583,-0.199,...,24914,7.93,0.6,DA1.9,Gaia/SDSS/UHS/unWISE
22.579174,-42.837264,17.17,0.08,17.02,0.2,-1.852,-0.086,0.714,...,13677,7.99,0.6,...,Gaia/VHS/unWISE
22.595034,-4.800517,15.43,0.05,15.53,0.09,-0.749,-1.203,-0.551,...,15892,7.9,0.56,DA3.0,Gaia/SDSS/VHS/unWISE
22.61788,-38.510427,15.66,0.05,15.77,0.09,-1.127,-1.554,-0.637,...,13711,8.07,0.65,DA+DB,Gaia/unWISE
22.74196,-73.830411,15.92,0.05,15.87,0.08,0.881,1.231,0.466,...,7817,7.86,0.52,...,Gaia/unWISE
22.914198,-20.3329,16.02,0.05,16.27,0.14,-0.788,-1.88,-1.292,...,19637,7.89,0.56,DA2.4,Gaia/SDSS/VHS/unWISE
22.993112,-68.520768,15.69,0.05,15.82,0.08,1.903,0.442,-0.764,...,33824,7.07,0.36,DA1.4,Gaia/VHS/unWISE
23.157726,-27.741513,16.53,0.07,16.88,0.2,-1.433,-2.102,-1.409,...,10594,8.17,0.7,...,Gaia/VIKING/unWISE
23.1798,66.596243,16.41,0.06,16.58,0.15,2.048,0.161,-0.823,...,14204,7.99,0.6,DA,Gaia/unWISE
23.193142,46.08299,15.04,0.04,15.22,0.07,-0.652,-2.218,-1.345,...,10302,8.0,0.6,DA,Gaia/SDSS/UHS/unWISE
23.324361,-6.559319,16.76,0.08,16.6,0.17,2.346,2.18,0.886,...,12327,7.89,0.55,...,Gaia/SDSS/VHS/unWISE
23.496794,-51.339759,16.91,0.07,16.74,0.16,0.265,1.272,0.995,...,13825,7.66,0.45,...,Gaia/VHS/unWISE
23.618686,2.072607,14.76,0.04,14.79,0.06,2.543,1.997,-0.085,...,12700,7.81,0.5,DA,Gaia/SDSS/UKIDSS/unWISE
23.673893,-9.967662,17.22,0.1,16.78,0.21,0.202,2.291,1.935,...,17745,7.9,0.56,DA,Gaia/SDSS/VHS/unWISE
23.818291,-38.526095,16.65,0.06,16.76,0.17,2.893,0.937,-0.418,...,15887,7.9,0.56,DA3,Gaia/unWISE
23.823691,57.379907,16.98,0.08,17.1,0.22,-0.202,-0.475,-0.356,...,13036,8.93,1.17,...,Gaia/SDSS/UHS/unWISE
23.886811,14.764879,15.11,0.04,14.91,0.06,17.288,16.654,1.89,Mag,7729,7.57,0.4,DA+dL5,Gaia/SDSS/UKIDSS/unWISE
23.992706,-19.473361,15.9,0.05,15.93,0.11,0.282,0.09,-0.073,...,12166,7.89,0.54,DA,Gaia/SDSS/VHS/unWISE
23.99538,-54.731275,15.37,0.04,15.42,0.07,1.59,0.985,-0.215,...,10252,8.01,0.61,...,Gaia/VHS/unWISE
24.058755,-11.342899,14.47,0.04,14.56,0.06,-0.598,-1.41,-0.679,...,11899,7.95,0.57,DA4.0,Gaia/unWISE
24.270905,-2.127463,15.77,0.05,15.68,0.09,-0.622,0.451,0.723,...,7309,8.31,0.79,...,Gaia/SDSS/VHS/unWISE
24.312915,-17.457683,15.34,0.05,15.44,0.08,0.116,-0.727,-0.658,...,11047,8.02,0.62,DA4.5,Gaia/unWISE
24.366073,10.897619,16.89,0.08,17.03,0.24,-1.9,-1.26,-0.48,...,14051,7.95,0.58,...,Gaia/SDSS/UKIDSS/unWISE
24.447726,-73.061902,16.97,0.07,17.32,0.2,-0.392,-1.683,-1.404,...,17227,7.9,0.56,...,Gaia/unWISE
24.553816,44.714288,15.77,0.05,15.91,0.1,0.803,-0.609,-0.95,...,11959,7.53,0.4,DA,Gaia/UHS/unWISE
24.634365,-19.912242,15.05,0.04,15.07,0.07,0.373,0.254,-0.033,...,8401,8.52,0.93,DA6,Gaia/SDSS/VHS/unWISE
24.719631,-3.947649,16.3,0.06,16.37,0.14,-0.356,-0.536,-0.308,...,9885,7.93,0.56,DA,Gaia/SDSS/VHS/unWISE
24.73682,15.461359,14.18,0.04,14.21,0.05,0.994,0.648,-0.181,...,7881,8.05,0.63,DA6.2,Gaia/SDSS/UKIDSS/unWISE
24.810131,29.015893,16.54,0.07,16.67,0.18,0.283,-0.444,-0.521,...,12010,8.17,0.71,DA3,Gaia/SDSS/UHS/unWISE
24.928335,-34.711204,15.43,0.04,15.37,0.07,7.291,6.449,0.652,Mag,16396,7.47,0.4,DA3,Gaia/VIKING/unWISE
24.93191,42.755784,16.59,0.07,16.49,0.15,0.842,1.334,0.775,...,19586,7.94,0.59,...,Gaia/UHS/unWISE
25.045796,-39.990452,17.15,0.08,17.22,0.23,-1.264,-0.652,-0.126,...,21922,7.99,0.62,DA2,Gaia/VHS/unWISE
25.132624,-55.727727,15.42,0.04,15.92,0.09,0.03,-4.493,-3.758,...,17789,7.75,0.49,DBHe,Gaia/VHS/unWISE
25.342578,77.149543,15.16,0.04,15.19,0.06,0.743,0.511,-0.08,...,13758,7.3,0.34,DA3.0,Gaia/unWISE
25.365375,83.583374,13.72,0.04,13.79,0.04,0.36,-0.142,-0.351,...,19235,8.06,0.65,DA2.6,Gaia/unWISE
25.455345,-76.314044,16.0,0.05,15.91,0.08,-0.054,1.17,0.97,...,13686,8.16,0.71,...,Gaia/VHS/unWISE
25.713287,-38.984885,15.06,0.04,15.09,0.06,0.251,0.266,0.046,...,21945,7.92,0.59,DA2.1,Gaia/unWISE
26.044218,28.569116,15.78,0.05,15.87,0.1,1.476,0.48,-0.397,...,33901,7.32,0.41,DA1,Gaia/SDSS/UHS/unWISE
26.152067,-30.189611,16.63,0.07,16.83,0.2,0.069,-0.831,-0.791,...,10896,8.0,0.6,DA3.5,Gaia/VIKING/unWISE
26.29836,31.544802,14.44,0.04,14.59,0.05,1.016,-0.812,-1.279,...,8967,7.62,0.42,DA5.3,Gaia/SDSS/UHS/unWISE
26.31982,-10.938393,15.81,0.05,15.91,0.1,-0.89,-1.495,-0.792,...,6554,7.94,0.56,...,Gaia/unWISE
26.512237,-12.979891,16.05,0.06,16.12,0.12,-1.137,-1.229,-0.487,...,6769,8.1,0.65,...,Gaia/unWISE
26.550994,-70.338773,14.15,0.04,13.99,0.04,26.503,27.625,1.851,Mag,13325,7.03,0.27,DA,Gaia/VHS/unWISE
26.671327,21.912892,14.72,0.04,14.84,0.06,0.985,-0.411,-0.943,...,9260,8.31,0.79,DA5.4,Gaia/SDSS/UHS/unWISE
26.841248,-21.947712,13.81,0.04,13.66,0.04,22.708,23.727,1.713,Mag,10842,7.97,0.59,DA+L:,Gaia/VHS/unWISE
26.93256,-27.194832,15.32,0.04,15.34,0.08,-0.575,-0.781,-0.277,...,6711,7.97,0.57,DA,Gaia/VIKING/unWISE
27.093305,-5.926854,16.13,0.06,16.35,0.15,-0.967,-1.839,-1.205,...,8605,7.95,0.57,DA,Gaia/SDSS/VHS/unWISE
27.168508,36.257611,15.57,0.05,15.53,0.09,-0.832,-0.483,0.09,...,6120,8.07,0.63,DA,Gaia/UHS/unWISE
27.237675,19.040493,14.63,0.04,14.01,0.05,16.034,24.072,6.594,"Mag, Color",11666,8.27,0.77,DAZB,Gaia/SDSS/UHS/unWISE
27.23848,2.540459,16.05,0.06,16.11,0.12,-0.813,-0.811,-0.293,...,7776,8.21,0.72,...,Gaia/SDSS/UKIDSS/unWISE
27.393821,24.013015,15.87,0.05,16.08,0.12,-0.36,-1.649,-1.243,...,9886,8.35,0.82,DAZ,Gaia/SDSS/UHS/unWISE
27.555056,28.59889,17.07,0.08,16.92,0.21,0.517,1.102,0.778,...,12284,8.61,0.99,...,Gaia/SDSS/UHS/unWISE
27.657083,-72.122265,15.46,0.04,15.51,0.07,-2.114,-2.291,-0.471,...,6930,8.19,0.71,DC,Gaia/VHS/unWISE
27.774921,-19.951966,15.58,0.05,15.87,0.1,-0.213,-2.497,-2.013,...,9470,8.0,0.6,DA,Gaia/VHS/unWISE
27.794428,67.65868,15.38,0.05,15.5,0.08,-0.859,-1.526,-0.704,...,43237,7.96,0.66,DA1.6,Gaia/unWISE
27.884544,-11.20047,16.4,0.06,16.05,0.12,-2.526,1.141,2.332,...,9013,7.94,0.56,DA5.5,Gaia/unWISE
28.012371,47.002373,12.91,0.03,12.99,0.04,-0.318,-1.198,-0.64,...,14394,8.01,0.61,DA3.6,Gaia/UHS/unWISE
28.056983,-12.205991,16.85,0.08,16.75,0.19,0.09,0.683,0.579,...,12825,8.18,0.72,DA4.0,Gaia/unWISE
28.217439,25.894816,15.07,0.04,14.85,0.06,-1.661,1.426,2.162,...,7677,7.86,0.52,DA6.5,Gaia/SDSS/UHS/unWISE
28.246435,1.004312,16.65,0.07,16.86,0.22,0.103,-0.802,-0.783,...,11543,8.01,0.61,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
28.3187,-49.241853,16.99,0.07,16.74,0.15,1.063,2.28,1.476,...,11467,7.94,0.57,...,Gaia/VHS/unWISE
28.424872,18.149465,15.95,0.05,15.82,0.1,3.483,3.586,1.067,...,9202,8.45,0.89,...,Gaia/SDSS/UHS/unWISE
28.559292,2.023329,15.29,0.05,15.39,0.08,-0.878,-1.42,-0.638,...,12179,7.94,0.57,DA3.9,Gaia/SDSS/UKIDSS/unWISE
28.649673,-49.916516,16.36,0.06,16.62,0.14,0.094,-1.524,-1.39,...,12817,7.84,0.52,DA,Gaia/VHS/unWISE
28.65632,37.695812,16.92,0.08,16.68,0.18,-0.442,1.167,1.238,...,12593,7.49,0.39,...,Gaia/UHS/unWISE
28.661247,42.291279,16.51,0.06,16.73,0.18,0.41,-0.806,-0.904,...,19929,8.04,0.64,...,Gaia/UHS/unWISE
28.760001,48.346212,16.75,0.07,16.65,0.16,-0.142,0.663,0.653,...,9800,7.99,0.59,...,Gaia/UHS/unWISE
28.870784,51.57476,17.05,0.09,17.15,0.24,-2.76,-1.409,-0.222,...,25425,7.16,0.36,...,Gaia/UHS/unWISE
28.95933,4.525199,16.77,0.08,16.79,0.2,3.768,1.656,-0.02,...,14134,7.9,0.55,...,Gaia/SDSS/UKIDSS/unWISE
29.125528,29.925234,15.04,0.04,15.09,0.07,0.229,-0.111,-0.228,...,15045,7.97,0.6,DA,Gaia/SDSS/UHS/unWISE
29.243924,-47.152565,16.11,0.05,16.21,0.11,-0.751,-1.139,-0.563,...,9538,7.96,0.57,...,Gaia/VHS/unWISE
29.421109,7.201691,16.0,0.06,16.37,0.15,0.267,-1.968,-1.89,...,22996,7.82,0.53,DA2.2,Gaia/SDSS/UKIDSS/unWISE
29.425782,-6.813467,16.54,0.07,17.01,0.23,-1.299,-2.324,-1.75,...,10688,8.0,0.6,DA4.6,Gaia/SDSS/VHS/unWISE
29.571968,-56.546902,16.03,0.05,16.2,0.1,0.574,-0.993,-1.146,...,7785,7.46,0.36,...,Gaia/VHS/unWISE
29.804304,26.270881,16.63,0.07,16.88,0.21,0.802,-0.705,-0.953,...,14353,8.12,0.68,DA,Gaia/SDSS/UHS/unWISE
29.91369,15.813186,15.68,0.05,15.69,0.1,-0.784,-0.46,0.054,...,9729,8.38,0.84,DC6,Gaia/SDSS/UKIDSS/unWISE
29.933282,9.161303,17.12,0.09,16.71,0.2,0.377,2.302,1.863,...,16503,7.99,0.61,...,Gaia/SDSS/UKIDSS/unWISE
29.940358,30.81489,16.62,0.07,16.73,0.19,0.497,-0.258,-0.437,...,9672,8.01,0.61,...,Gaia/SDSS/UHS/unWISE
30.293808,12.206846,15.36,0.05,15.52,0.09,-0.853,-2.076,-1.225,...,7389,8.23,0.73,DC,Gaia/SDSS/UKIDSS/unWISE
30.330812,-5.130216,15.95,0.05,15.78,0.1,3.823,4.123,1.282,...,7623,7.38,0.33,...,Gaia/SDSS/VHS/unWISE
30.381006,-6.666614,16.89,0.08,16.94,0.22,0.651,0.224,-0.049,...,37942,7.44,0.44,...,Gaia/SDSS/VHS/unWISE
30.455516,26.27377,16.77,0.08,16.6,0.18,-0.409,0.796,0.895,...,11033,7.98,0.59,...,Gaia/SDSS/UHS/unWISE
30.56393,4.725541,16.07,0.06,16.05,0.12,-0.441,0.018,0.241,...,9433,7.94,0.56,...,Gaia/SDSS/UKIDSS/unWISE
30.767866,-12.484328,14.51,0.04,14.6,0.06,-0.096,-0.855,-0.586,...,10357,8.35,0.82,DC,Gaia/SDSS/VHS/unWISE
30.907203,-4.987694,16.99,0.08,16.83,0.2,0.808,1.345,0.868,...,23763,7.7,0.52,DA,Gaia/SDSS/VHS/unWISE
31.05798,7.441667,16.9,0.08,16.55,0.17,0.766,2.545,1.863,...,19828,8.1,0.68,DA,Gaia/SDSS/UKIDSS/unWISE
31.164858,75.638159,15.67,0.05,15.74,0.08,1.229,0.365,-0.429,...,14798,8.03,0.63,DA3.7,Gaia/unWISE
31.350896,-17.890925,15.82,0.05,15.98,0.11,-1.257,-1.804,-0.902,...,11083,8.1,0.66,DB4,Gaia/SDSS/VHS/unWISE
31.358532,-79.684393,16.25,0.05,15.9,0.08,7.006,9.184,2.987,Mag,9535,8.07,0.64,...,Gaia/VHS/unWISE
31.454339,-13.641031,16.79,0.07,16.69,0.17,0.376,0.92,0.656,...,44634,7.88,0.62,DA1.0,Gaia/SDSS/VHS/unWISE
31.688827,-23.27108,15.87,0.05,15.77,0.09,0.62,1.527,0.905,...,12962,7.88,0.54,DA3.7,Gaia/VHS/unWISE
31.707256,-41.990762,17.3,0.09,17.12,0.2,-0.906,0.619,0.949,...,23166,8.03,0.65,DA,Gaia/VHS/unWISE
31.92047,-30.182858,16.37,0.06,16.35,0.14,-1.282,-0.372,0.297,...,16472,7.92,0.57,DA2.8,Gaia/VIKING/unWISE
32.032535,-29.527398,15.95,0.05,16.14,0.12,1.041,-0.751,-1.171,...,10233,7.21,0.3,DA,Gaia/VIKING/unWISE
32.19874,25.235585,13.83,0.04,13.86,0.05,0.074,0.122,0.039,...,17015,7.49,0.41,DA2.4,Gaia/SDSS/UHS/unWISE
32.951298,21.263278,16.69,0.07,16.68,0.19,1.699,0.965,0.176,...,11160,8.62,1.0,DAP,Gaia/SDSS/UHS/unWISE
33.020575,8.780692,15.0,0.04,15.16,0.07,0.128,-1.278,-1.097,...,44473,8.02,0.69,DA1.4,Gaia/UKIDSS/unWISE
33.130463,1.651932,16.94,0.08,16.81,0.21,3.066,2.117,0.634,...,13171,7.91,0.56,...,Gaia/SDSS/UKIDSS/unWISE
33.183108,-39.264589,16.12,0.05,16.14,0.11,1.503,0.871,-0.055,...,9001,8.22,0.74,...,Gaia/unWISE
33.272354,16.719568,16.47,0.07,16.41,0.16,0.745,0.916,0.47,...,16819,7.85,0.53,DA,Gaia/SDSS/UHS/unWISE
33.46661,-83.939041,16.44,0.06,16.55,0.12,1.183,0.1,-0.514,...,17716,7.97,0.6,DA,Gaia/VHS/unWISE
33.486264,-28.173018,15.76,0.05,15.92,0.1,-0.917,-1.823,-1.046,...,14303,8.01,0.62,DA,Gaia/VIKING/unWISE
34.004902,35.688203,16.67,0.07,16.66,0.17,-0.149,0.249,0.289,...,36585,8.78,1.1,...,Gaia/UHS/unWISE
34.067242,39.856642,14.3,0.04,14.4,0.05,-0.39,-1.482,-0.851,...,9129,8.33,0.81,DA5.4,Gaia/UHS/unWISE
34.106078,-76.731004,15.26,0.04,15.35,0.06,-0.496,-1.231,-0.631,...,13459,8.18,0.72,...,Gaia/VHS/unWISE
34.391051,57.113051,14.37,0.04,14.39,0.05,-0.123,0.098,0.155,...,21737,7.99,0.62,DA2.3,Gaia/UHS/unWISE
34.634074,-39.608879,14.95,0.04,15.01,0.06,-1.373,-1.785,-0.493,...,7225,7.98,0.58,DA7.0,Gaia/VHS/unWISE
34.665293,50.230282,15.03,0.04,15.24,0.07,-1.646,-4.571,-2.592,...,4852,7.76,0.46,...,Gaia/UHS/unWISE
34.7001,14.60141,15.29,0.05,15.47,0.09,1.263,-0.456,-1.092,...,24849,7.66,0.51,DA1.8,Gaia/UHS/unWISE
34.735906,22.146932,16.34,0.06,16.37,0.16,-0.692,-0.406,-0.053,...,8687,7.81,0.49,...,Gaia/SDSS/UHS/unWISE
35.275863,-21.190941,16.93,0.08,16.96,0.21,-2.288,-1.027,-0.03,...,9481,7.86,0.52,...,Gaia/unWISE
35.296639,-33.85073,16.63,0.07,16.8,0.19,-4.857,-2.998,-0.748,...,8308,8.47,0.9,...,Gaia/VIKING/unWISE
35.3324,-40.59148,16.7,0.07,16.7,0.15,0.116,0.218,0.141,...,15095,7.97,0.59,DA,Gaia/VHS/unWISE
35.491106,4.755325,15.63,0.05,15.48,0.09,-0.859,0.887,1.222,...,7181,8.06,0.63,...,Gaia/SDSS/UKIDSS/unWISE
35.751849,55.740557,15.84,0.05,15.97,0.1,1.205,-0.326,-0.925,...,6904,8.31,0.79,DA,Gaia/UHS/unWISE
35.8727,-26.4891,16.82,0.07,16.7,0.17,0.275,1.094,0.849,...,32941,7.89,0.6,DA,Gaia/unWISE
35.913615,51.081618,15.75,0.05,15.8,0.09,0.038,-0.197,-0.185,...,18165,7.89,0.56,...,Gaia/UHS/unWISE
36.037463,75.049187,16.45,0.06,16.4,0.11,3.133,2.685,0.621,...,19852,8.28,0.79,...,Gaia/SDSS/unWISE
36.236524,-60.001916,17.14,0.07,17.1,0.18,0.445,0.531,0.284,...,14142,7.54,0.41,...,Gaia/VHS/unWISE
36.532687,-38.534078,17.31,0.09,17.03,0.21,1.482,2.246,1.366,...,24673,8.03,0.65,...,Gaia/unWISE
36.768208,59.250637,15.11,0.04,15.38,0.07,0.76,-2.395,-2.37,...,7309,7.85,0.51,...,Gaia/UHS/unWISE
36.922348,-18.990452,16.35,0.06,16.57,0.15,1.488,-0.459,-1.068,...,14307,7.12,0.3,DA,Gaia/VHS/unWISE
36.927329,44.4121,16.26,0.06,16.32,0.14,0.234,-0.087,-0.189,...,14790,8.03,0.63,DA,Gaia/SDSS/UHS/unWISE
37.112991,-32.710325,14.59,0.04,14.6,0.05,0.241,0.712,0.376,...,22715,8.02,0.64,DA2.1,Gaia/VIKING/unWISE
37.170803,36.76049,15.55,0.05,15.63,0.09,-0.418,-0.93,-0.523,...,8497,8.1,0.66,...,Gaia/UHS/unWISE
37.569614,5.263977,13.47,0.04,13.5,0.04,-0.396,-0.389,-0.011,...,19157,7.88,0.56,DA2.5,Gaia/SDSS/UKIDSS/unWISE
37.675193,-14.346089,16.56,0.07,16.65,0.17,0.29,-0.251,-0.351,...,10324,8.3,0.79,...,Gaia/VHS/unWISE
37.759313,-79.637744,16.21,0.05,16.4,0.11,1.313,-0.665,-1.261,...,11792,7.38,0.36,DA,Gaia/VHS/unWISE
37.87957,-41.234995,16.65,0.06,16.78,0.16,-0.757,-1.004,-0.57,...,9210,8.17,0.7,...,Gaia/VHS/unWISE
37.983988,-53.964791,16.99,0.07,17.09,0.18,-0.763,-0.776,-0.383,...,11260,7.87,0.53,...,Gaia/VHS/unWISE
38.032099,27.290392,16.32,0.06,16.29,0.13,0.251,0.672,0.463,...,25009,7.94,0.6,DA2.0,Gaia/SDSS/UHS/unWISE
38.058316,34.717591,16.77,0.07,16.43,0.14,3.047,4.144,2.012,...,11229,8.01,0.61,...,Gaia/UHS/unWISE
38.102555,-16.977614,16.92,0.08,16.61,0.16,1.83,2.985,1.725,...,16783,7.75,0.49,DA,Gaia/VHS/unWISE
38.403633,17.791539,16.51,0.07,16.55,0.17,-0.033,-0.152,-0.122,...,9189,8.01,0.61,...,Gaia/UHS/unWISE
38.455014,-7.260084,15.55,0.05,15.57,0.09,-0.946,-0.504,0.137,...,21996,7.81,0.53,...,Gaia/SDSS/VHS/unWISE
38.533251,-5.193862,14.69,0.04,14.77,0.06,-0.249,-0.841,-0.482,...,13286,8.59,0.98,DA2.9,Gaia/SDSS/VHS/unWISE
38.564633,-4.102482,16.04,0.05,15.84,0.1,8.981,8.052,1.644,Mag,13350,8.05,0.64,...,Gaia/SDSS/VHS/unWISE
38.643029,-53.533832,17.27,0.08,17.16,0.19,-0.896,0.242,0.605,...,15180,7.98,0.6,...,Gaia/VHS/unWISE
38.683431,-48.308219,17.42,0.09,17.38,0.23,-2.42,-0.795,0.234,...,12327,7.71,0.46,...,Gaia/VHS/unWISE
38.731527,-69.060083,15.84,0.05,15.87,0.08,-0.498,-0.428,-0.043,...,13324,8.02,0.62,DA,Gaia/VHS/unWISE
38.851088,-64.574388,16.8,0.06,16.86,0.15,0.232,-0.106,-0.202,...,15789,8.34,0.82,...,Gaia/VHS/unWISE
38.963925,1.312463,15.2,0.04,15.33,0.08,-0.713,-1.969,-1.172,...,6701,7.98,0.58,DA:,Gaia/SDSS/VHS/UKIDSS/unWISE
38.981165,18.886584,17.09,0.09,16.81,0.2,0.519,1.698,1.291,...,15596,8.0,0.61,...,Gaia/UHS/unWISE
39.082773,52.736065,14.44,0.04,14.57,0.05,-0.439,-1.667,-0.969,...,17307,8.33,0.82,DA2.8,Gaia/UHS/unWISE
39.191297,-44.87695,16.88,0.07,16.81,0.16,1.023,1.103,0.511,...,15768,8.25,0.77,...,Gaia/VHS/unWISE
39.344018,58.568047,16.23,0.06,16.38,0.13,-1.126,-1.358,-0.639,...,27896,7.03,0.32,...,Gaia/UHS/unWISE
39.358344,-12.359622,15.94,0.05,15.82,0.1,0.531,1.825,1.212,...,32945,8.57,0.99,DA1.6,Gaia/VHS/unWISE
39.469085,-30.6926,16.85,0.07,17.08,0.22,0.842,-0.577,-0.845,...,10733,8.55,0.95,...,Gaia/VIKING/unWISE
39.509485,22.18688,15.84,0.05,16.02,0.12,0.991,-0.637,-1.047,...,18221,7.74,0.49,...,Gaia/SDSS/UHS/unWISE
39.638433,7.135877,16.59,0.07,16.47,0.16,-0.291,0.706,0.761,...,11120,8.06,0.64,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
39.67192,-26.721349,15.93,0.05,16.1,0.11,-2.487,-2.913,-1.18,...,7445,8.37,0.83,...,Gaia/unWISE
39.833545,26.165215,14.48,0.04,14.51,0.05,-0.932,-1.737,-0.698,...,5574,8.01,0.59,DA,Gaia/SDSS/UHS/unWISE
40.12259,66.610149,15.65,0.05,15.6,0.08,1.062,1.513,0.578,...,11874,8.02,0.62,...,Gaia/unWISE
40.148243,10.783803,16.11,0.06,16.18,0.13,10.639,5.636,-0.279,Mag,17514,8.07,0.66,DA,Gaia/UHS/unWISE
40.383192,74.713917,15.72,0.05,15.79,0.08,-0.926,-1.187,-0.413,...,9489,8.03,0.62,DA5.5,Gaia/SDSS/unWISE
40.402105,33.579013,16.6,0.07,16.85,0.2,-0.377,-1.223,-0.982,...,13173,8.24,0.76,DA3.6,Gaia/UHS/unWISE
40.535916,11.207904,15.73,0.05,15.81,0.1,-1.356,-1.369,-0.426,...,8442,8.43,0.87,DA5.0,Gaia/UHS/unWISE
40.558086,16.921328,16.31,0.06,16.59,0.18,-5.331,-3.889,-1.418,...,6595,8.11,0.66,DQ,Gaia/UHS/unWISE
40.651036,-82.110181,16.28,0.05,16.46,0.11,-0.319,-1.438,-1.067,...,9547,8.3,0.79,DA,Gaia/VHS/unWISE
40.848707,-14.666508,15.93,0.05,16.14,0.12,1.57,-0.599,-1.301,...,8217,7.42,0.35,...,Gaia/VHS/unWISE
41.260037,-17.205648,16.01,0.05,16.14,0.12,1.125,-0.088,-0.643,...,20391,7.95,0.6,DA2.3,Gaia/SDSS/VHS/unWISE
41.367004,-60.64894,15.54,0.04,15.69,0.07,-1.024,-2.741,-1.56,...,5880,7.98,0.58,...,Gaia/VHS/unWISE
41.375183,-46.402444,17.04,0.08,16.98,0.19,-1.376,-0.22,0.395,...,12004,8.02,0.61,...,Gaia/VHS/unWISE
41.600237,15.750534,16.79,0.08,16.29,0.14,0.389,3.696,2.945,...,16792,8.05,0.65,DA2.9,Gaia/UHS/unWISE
41.727691,-42.160002,16.57,0.06,16.99,0.18,-0.317,-2.268,-1.965,...,8250,7.63,0.42,...,Gaia/VHS/unWISE
41.741821,16.378511,15.73,0.05,15.66,0.1,-0.732,0.339,0.689,...,10897,8.27,0.77,...,Gaia/UHS/unWISE
41.94355,0.058583,16.91,0.08,16.81,0.21,0.714,0.916,0.539,...,17200,7.95,0.59,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
41.965709,41.641296,16.97,0.08,16.79,0.19,0.959,1.542,0.953,...,14956,7.72,0.47,DB,Gaia/UHS/unWISE
42.029596,-54.612304,16.97,0.07,16.97,0.16,-1.614,-0.668,0.136,...,15085,7.91,0.56,DA,Gaia/VHS/unWISE
42.325824,-53.576774,16.48,0.06,16.57,0.12,1.505,0.321,-0.478,...,11596,8.06,0.64,...,Gaia/VHS/unWISE
42.41506,66.799481,16.1,0.05,16.01,0.1,-0.605,0.629,0.859,...,39261,8.13,0.74,...,Gaia/unWISE
42.416177,-44.10939,16.63,0.06,16.5,0.13,1.228,1.761,0.91,...,10648,8.12,0.68,...,Gaia/VHS/unWISE
42.435096,33.124917,15.57,0.05,15.6,0.09,-1.211,-1.53,-0.567,...,5638,7.94,0.55,DA,Gaia/SDSS/UHS/unWISE
43.06503,-5.04201,16.61,0.07,16.47,0.16,-1.196,0.343,0.859,...,16948,7.85,0.54,DB,Gaia/SDSS/unWISE
43.197813,-75.378064,15.51,0.04,15.69,0.07,-1.887,-3.77,-1.813,...,6251,8.17,0.7,DC,Gaia/VHS/unWISE
43.212383,-2.421602,15.11,0.04,15.27,0.08,1.665,-0.162,-1.126,...,15487,7.99,0.61,DA3.3,Gaia/SDSS/VHS/unWISE
43.24244,34.895874,17.02,0.08,16.81,0.2,-2.425,-0.039,1.032,...,12255,8.12,0.68,DB,Gaia/SDSS/UHS/unWISE
43.368095,37.999264,15.46,0.05,15.7,0.09,-1.366,-3.213,-1.919,...,6507,7.93,0.55,...,Gaia/UHS/unWISE
43.654859,-34.833191,16.43,0.06,16.42,0.13,0.089,0.321,0.233,...,16653,7.52,0.42,DA2.9,Gaia/VIKING/unWISE
43.673334,30.280367,16.95,0.08,16.92,0.22,-1.517,-0.413,0.227,...,15350,8.44,0.89,...,Gaia/UHS/unWISE
43.760689,-64.304115,16.96,0.07,17.21,0.19,-0.316,-1.292,-1.057,...,12974,7.99,0.6,...,Gaia/VHS/unWISE
44.074243,23.573071,16.7,0.08,16.35,0.15,-0.6,2.036,2.06,...,11126,7.95,0.57,...,Gaia/UHS/unWISE
44.088755,-63.477842,15.97,0.05,16.04,0.09,1.376,0.557,-0.337,...,11980,8.18,0.72,DA,Gaia/VHS/unWISE
44.491703,-21.570603,16.74,0.07,16.75,0.17,-1.157,-0.45,0.098,...,19014,7.83,0.53,DA,Gaia/unWISE
44.498501,-30.453331,15.64,0.05,15.67,0.08,-1.116,-1.305,-0.411,...,6145,7.95,0.56,...,Gaia/VIKING/unWISE
44.590649,-10.807481,16.55,0.07,16.65,0.17,6.385,2.714,-0.294,...,20903,7.93,0.59,DA,Gaia/VHS/unWISE
44.74806,-17.839249,17.09,0.08,16.45,0.14,2.137,5.868,3.742,Color,24306,7.78,0.52,DA,Gaia/VHS/unWISE
44.922453,-22.665521,16.9,0.08,16.77,0.17,-0.818,0.486,0.803,...,18137,7.95,0.59,DA,Gaia/VHS/unWISE
44.99853,8.198683,14.77,0.04,14.9,0.06,-1.404,-2.727,-1.239,...,6587,7.8,0.48,DA7.8,Gaia/UHS/unWISE
45.144111,-48.568821,17.39,0.09,17.22,0.21,-1.651,0.142,0.835,...,16615,7.94,0.58,...,Gaia/VHS/unWISE
45.154023,-29.571402,17.32,0.09,17.12,0.22,-1.709,0.162,0.866,...,15189,8.44,0.89,DA,Gaia/VIKING/unWISE
45.249185,54.543041,16.04,0.05,16.3,0.12,-1.533,-2.735,-1.63,...,7744,8.06,0.63,DA,Gaia/UHS/unWISE
45.470752,-83.246264,15.21,0.04,15.41,0.06,-0.953,-3.155,-1.854,...,6800,7.97,0.58,...,Gaia/VHS/unWISE
45.54751,48.003773,16.09,0.06,16.13,0.12,4.808,2.756,-0.123,...,11733,8.0,0.61,...,Gaia/UKIDSS/unWISE
45.652787,-23.030934,16.42,0.06,16.33,0.13,-0.179,0.815,0.794,...,22662,8.39,0.86,DA,Gaia/VHS/unWISE
45.720883,-1.142875,15.28,0.04,14.85,0.06,8.054,12.347,4.177,"Mag, Color",14504,8.02,0.62,DBZ4,Gaia/SDSS/VHS/UKIDSS/unWISE
45.890797,76.745447,16.95,0.07,16.66,0.14,0.208,2.269,1.847,...,24055,7.96,0.61,...,Gaia/SDSS/unWISE
46.155319,2.94882,15.91,0.05,16.16,0.12,-0.521,-1.847,-1.364,...,41340,7.89,0.62,DA1.4,Gaia/SDSS/UHS/unWISE
46.273726,-54.902448,16.57,0.06,16.71,0.13,0.099,-0.839,-0.783,...,8861,7.8,0.49,...,Gaia/VHS/unWISE
46.520822,-20.492595,16.16,0.06,16.21,0.12,-0.788,-0.655,-0.17,...,9891,8.08,0.65,DA,Gaia/VHS/unWISE
46.570106,62.37242,15.08,0.04,15.09,0.07,0.034,0.231,0.158,...,11098,8.13,0.68,DA4.5,Gaia/unWISE
46.588853,-55.892232,16.52,0.06,17.03,0.16,0.746,-2.325,-2.425,...,27687,8.01,0.65,...,Gaia/VHS/unWISE
47.147539,40.311647,17.72,0.13,16.87,0.2,-1.143,3.512,3.552,Color,31585,7.79,0.55,...,Gaia/SDSS/UHS/unWISE
47.395231,23.762974,16.19,0.06,16.42,0.16,2.388,-0.1,-1.116,...,9291,8.49,0.91,...,Gaia/UHS/unWISE
47.409783,-42.678441,15.84,0.05,15.82,0.08,1.442,1.473,0.348,...,9053,8.13,0.68,DAH,Gaia/VHS/unWISE
47.450819,-56.396771,14.79,0.04,14.87,0.05,-0.777,-1.354,-0.502,...,19362,7.84,0.54,DB,Gaia/VHS/unWISE
47.474565,15.089007,15.95,0.06,16.09,0.13,-1.017,-1.285,-0.634,...,22974,8.0,0.63,DA2.3,Gaia/UHS/unWISE
47.537841,7.958517,16.16,0.06,16.21,0.13,-0.441,-0.431,-0.163,...,11351,8.04,0.63,DAZ,Gaia/UHS/unWISE
47.779649,-22.901625,16.0,0.05,16.39,0.13,-1.135,-2.98,-2.115,...,23511,8.56,0.97,DA,Gaia/VHS/unWISE
47.955196,19.01498,14.81,0.04,14.93,0.07,-0.361,-1.371,-0.854,...,18459,7.88,0.56,DA2.7,Gaia/SDSS/UHS/unWISE
47.992508,-20.902159,15.74,0.05,15.84,0.1,-0.972,-1.357,-0.59,...,10897,8.22,0.74,DC,Gaia/VHS/unWISE
48.108826,-64.736525,13.57,0.04,13.65,0.04,1.44,0.409,-0.699,...,12232,7.23,0.31,DA4.0,Gaia/VHS/unWISE
48.145899,10.207325,16.24,0.06,16.16,0.13,-0.663,0.358,0.641,...,21559,7.56,0.44,DA,Gaia/UHS/unWISE
48.179468,22.307051,15.76,0.05,15.71,0.1,0.549,0.631,0.221,...,6372,7.33,0.31,DA,Gaia/UHS/unWISE
48.327021,-56.127595,14.76,0.04,14.87,0.06,-0.761,-1.832,-0.882,...,10968,8.0,0.6,...,Gaia/VHS/unWISE
48.963021,22.206584,16.37,0.06,16.58,0.18,0.675,-0.615,-0.839,...,20821,8.07,0.67,DA2.7,Gaia/UHS/unWISE
49.058362,-8.277512,15.61,0.05,15.63,0.09,-0.768,-0.897,-0.294,...,6390,8.3,0.78,DA,Gaia/SDSS/VHS/unWISE
49.078314,-21.022184,15.93,0.05,15.94,0.1,-0.318,-0.074,0.111,...,10835,8.14,0.69,DA,Gaia/VHS/unWISE
49.175973,39.538981,15.33,0.05,15.41,0.08,2.826,1.423,-0.523,...,9407,8.3,0.79,DC,Gaia/SDSS/UHS/unWISE
49.311941,-85.540485,15.66,0.05,15.78,0.08,-0.533,-1.231,-0.666,...,25970,9.15,1.26,DAP,Gaia/VHS/unWISE
49.326279,-85.542121,14.63,0.04,14.77,0.05,-0.45,-1.885,-1.11,...,16901,8.39,0.86,DA,Gaia/VHS/unWISE
49.42697,-77.056501,17.22,0.07,17.0,0.15,-1.302,0.842,1.378,...,17122,8.14,0.7,...,Gaia/VHS/unWISE
49.430149,9.165282,16.44,0.07,16.56,0.18,0.136,-0.372,-0.395,...,22589,8.13,0.7,DA,Gaia/UHS/unWISE
49.555542,-1.119945,15.03,0.04,15.11,0.07,0.586,-0.34,-0.629,...,12695,7.25,0.32,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
49.619677,-59.851302,17.42,0.08,17.5,0.22,0.527,0.028,-0.18,...,21301,7.9,0.57,DA,Gaia/VHS/unWISE
49.781558,42.51221,14.99,0.04,15.08,0.07,-0.904,-1.517,-0.626,...,11351,8.35,0.82,...,Gaia/SDSS/UHS/unWISE
49.846971,49.97849,16.08,0.05,16.82,0.18,1.216,-3.234,-3.455,...,9652,8.3,0.79,...,Gaia/UKIDSS/unWISE
49.863546,-21.153754,15.59,0.05,15.77,0.09,-0.232,-1.602,-1.202,...,9608,7.97,0.58,DA,Gaia/VHS/unWISE
49.907382,-49.576278,17.0,0.07,17.12,0.18,-1.987,-1.428,-0.465,...,18386,7.93,0.58,...,Gaia/VHS/unWISE
49.910029,36.508307,15.67,0.05,16.02,0.11,-2.282,-4.131,-2.421,...,7237,8.32,0.8,DZ,Gaia/UHS/unWISE
49.928412,34.7058,14.69,0.04,14.74,0.06,0.258,-0.091,-0.236,...,16178,7.7,0.47,DA3.3,Gaia/UHS/unWISE
50.017093,19.792879,16.15,0.06,16.2,0.13,0.118,-0.065,-0.114,...,18125,7.94,0.59,DA2.8,Gaia/UHS/unWISE
50.13149,-36.949118,16.57,0.06,16.85,0.18,-0.18,-1.502,-1.296,...,10652,7.88,0.54,...,Gaia/VHS/unWISE
50.245128,-1.999494,16.32,0.06,16.49,0.15,-0.524,-1.162,-0.804,...,12495,8.02,0.62,DA3.8,Gaia/VHS/unWISE
50.340072,-41.705963,15.98,0.05,16.14,0.1,2.491,0.444,-0.971,...,14523,8.78,1.09,DB?,Gaia/VHS/unWISE
50.520882,69.523163,16.54,0.06,16.44,0.13,-1.433,0.063,0.786,...,10780,8.04,0.63,...,Gaia/unWISE
50.561799,-53.754834,15.98,0.05,16.08,0.09,-0.775,-1.039,-0.424,...,33487,7.87,0.59,DA1.5,Gaia/VHS/unWISE
50.633184,-19.113363,15.91,0.05,15.93,0.1,3.518,2.239,-0.025,...,11449,7.22,0.31,DA,Gaia/VHS/unWISE
50.933692,-67.879616,16.41,0.05,16.28,0.1,-0.679,0.853,1.088,...,12212,7.51,0.4,DA,Gaia/VHS/unWISE
50.980972,-50.506115,17.5,0.09,17.3,0.21,-0.247,1.0,1.008,...,20904,7.96,0.6,...,Gaia/VHS/unWISE
51.096542,-19.416015,15.89,0.05,15.88,0.1,-1.863,-1.288,-0.041,...,6534,8.06,0.63,...,Gaia/VHS/unWISE
51.161287,60.348857,16.01,0.06,15.83,0.1,1.904,3.116,1.466,...,11246,8.02,0.62,...,Gaia/unWISE
51.396235,-29.222717,16.48,0.06,16.58,0.15,-0.508,-0.786,-0.466,...,9432,8.0,0.6,...,Gaia/VIKING/unWISE
51.666857,-6.601777,16.15,0.06,16.22,0.13,0.257,-0.184,-0.287,...,15215,8.04,0.64,DA,Gaia/SDSS/VHS/unWISE
51.679379,69.404461,16.67,0.06,16.81,0.16,4.808,1.72,-0.565,...,20286,7.22,0.35,DA1.3,Gaia/unWISE
51.695608,-59.450265,15.88,0.05,15.89,0.08,-1.688,-1.637,-0.299,...,6291,8.43,0.87,...,Gaia/VHS/unWISE
51.771,-19.540055,16.83,0.07,17.01,0.22,-1.39,-1.266,-0.645,...,20320,7.69,0.47,DA,Gaia/VHS/unWISE
51.933167,-40.390918,16.36,0.06,16.51,0.13,1.765,0.102,-0.777,...,11605,7.59,0.42,DA,Gaia/VHS/unWISE
52.071458,25.481511,16.49,0.07,16.73,0.19,7.025,2.0,-0.955,...,14086,8.03,0.63,DA,Gaia/UKIDSS/unWISE
52.092654,-59.839666,16.82,0.06,17.33,0.19,-0.654,-2.579,-2.144,...,27836,8.03,0.66,DA,Gaia/VHS/unWISE
52.105564,21.885386,15.88,0.05,15.91,0.11,-1.247,-0.81,-0.037,...,13974,8.16,0.71,DA,Gaia/UKIDSS/unWISE
52.140135,-12.329301,16.05,0.05,15.88,0.1,2.314,3.169,1.327,...,8751,8.49,0.91,...,Gaia/VHS/unWISE
52.363076,-47.644224,16.02,0.05,16.3,0.11,5.738,1.314,-1.902,...,9380,7.91,0.54,...,Gaia/VHS/unWISE
52.625395,-19.664181,16.87,0.07,16.75,0.17,1.762,1.648,0.672,...,10143,7.13,0.28,...,Gaia/VHS/unWISE
52.822291,-59.427074,17.2,0.07,17.15,0.17,0.569,0.786,0.444,...,35011,7.84,0.58,DB,Gaia/VHS/unWISE
53.016213,-47.432126,16.52,0.06,16.12,0.1,-3.226,1.487,3.107,Color,13127,8.09,0.66,DA,Gaia/VHS/unWISE
53.153476,-0.827021,16.66,0.07,16.7,0.2,0.801,0.386,0.028,...,32948,7.85,0.58,DA1.5,Gaia/SDSS/VHS/UKIDSS/unWISE
53.26943,-56.642494,16.68,0.06,16.46,0.11,2.017,3.237,1.627,...,10470,7.94,0.57,...,Gaia/VHS/unWISE
53.721748,22.835796,16.1,0.06,16.69,0.19,-2.201,-3.687,-2.592,...,24559,7.98,0.62,DA,Gaia/UKIDSS/unWISE
53.823626,32.199542,15.45,0.05,15.61,0.09,-0.295,-1.491,-1.074,...,10521,7.99,0.6,DA4.8,Gaia/unWISE
53.869345,-46.350693,16.74,0.06,16.98,0.17,0.917,-0.705,-1.03,...,26256,7.51,0.44,...,Gaia/VHS/unWISE
53.890419,-34.833992,16.61,0.06,16.94,0.18,1.645,-0.775,-1.373,...,28413,7.29,0.4,DA1.5,Gaia/VHS/unWISE
54.011275,-21.856253,16.05,0.05,16.4,0.13,-1.339,-2.9,-1.947,...,16051,8.27,0.78,DA,Gaia/VHS/unWISE
54.113306,37.4868,16.23,0.06,16.21,0.13,-0.024,0.297,0.27,...,16738,8.1,0.67,...,Gaia/SDSS/UHS/unWISE
54.143135,-22.257646,15.69,0.05,15.84,0.09,-1.394,-2.657,-1.438,...,5875,7.95,0.55,DA,Gaia/VHS/unWISE
54.189443,70.736373,15.66,0.05,15.5,0.07,12.527,11.76,1.61,Mag,10359,8.03,0.62,...,Gaia/unWISE
54.379404,38.303526,16.72,0.07,16.83,0.2,-2.325,-1.402,-0.343,...,19663,7.87,0.55,...,Gaia/SDSS/UHS/unWISE
54.73454,4.161973,16.3,0.06,16.22,0.14,0.497,0.936,0.577,...,9369,7.97,0.58,DA5.7,Gaia/SDSS/UKIDSS/UHS/unWISE
54.768912,-40.782596,15.22,0.04,15.27,0.06,2.261,1.346,-0.388,...,8046,7.13,0.27,...,Gaia/VHS/unWISE
55.045616,-36.177406,15.39,0.04,15.5,0.08,-1.613,-2.738,-1.218,...,5645,7.86,0.5,DA9:,Gaia/VHS/unWISE
55.075961,-30.26059,15.85,0.05,15.98,0.1,0.047,-0.86,-0.749,...,9957,8.12,0.67,DA,Gaia/VHS/unWISE
55.29394,19.133304,15.66,0.05,15.86,0.11,1.185,-0.786,-1.29,...,9941,7.64,0.43,...,Gaia/UKIDSS/UHS/unWISE
55.443136,-79.457394,15.92,0.05,16.0,0.09,-0.911,-1.401,-0.609,...,7873,7.96,0.57,...,Gaia/VHS/unWISE
55.452209,-49.310416,17.59,0.09,17.39,0.21,-2.584,-0.164,0.976,...,21547,7.98,0.61,...,Gaia/VHS/unWISE
55.477802,-3.37745,15.55,0.05,15.64,0.09,-0.361,-0.932,-0.571,...,12269,8.04,0.63,DA3.9,Gaia/unWISE
55.59393,-67.159556,16.16,0.05,16.24,0.09,0.363,-0.268,-0.425,...,16142,8.32,0.81,DA,Gaia/VHS/unWISE
55.777123,32.027456,15.71,0.06,16.02,0.13,-7.961,-6.248,-1.603,...,24629,8.5,0.94,DA/DAZ?,Gaia/UKIDSS/unWISE
55.843639,-72.476286,16.39,0.05,16.53,0.11,0.495,-0.661,-0.823,...,9584,7.96,0.58,...,Gaia/VHS/unWISE
55.846684,19.971141,14.78,0.04,14.73,0.06,-0.289,0.365,0.465,...,7168,8.44,0.87,DA,Gaia/UKIDSS/unWISE
56.039856,27.251987,16.73,0.08,16.53,0.17,1.706,2.212,1.168,...,19093,7.91,0.57,DA,Gaia/UKIDSS/unWISE
56.044712,2.258538,16.07,0.06,15.97,0.12,1.255,1.829,0.905,...,23641,7.41,0.41,DA2.2,Gaia/UHS/unWISE
56.045522,15.172692,16.07,0.06,16.21,0.14,-0.919,-1.351,-0.751,...,8768,8.04,0.62,DC,Gaia/SDSS/UHS/unWISE
56.047935,15.162548,16.34,0.06,16.47,0.16,-0.179,-0.74,-0.587,...,8648,8.23,0.74,DA,Gaia/SDSS/UHS/unWISE
56.300224,19.673416,14.54,0.04,14.59,0.06,-0.979,-1.275,-0.34,...,12798,8.23,0.75,...,Gaia/UKIDSS/unWISE
56.383855,75.628521,16.75,0.07,16.8,0.15,1.783,0.807,-0.104,...,17414,8.17,0.72,...,Gaia/unWISE
56.408613,57.132182,16.91,0.08,16.61,0.16,-0.013,1.807,1.573,...,10361,7.57,0.41,...,Gaia/unWISE
56.44323,45.968715,16.95,0.08,16.63,0.17,-0.183,1.789,1.657,...,15653,8.24,0.76,...,Gaia/UHS/unWISE
56.47509,-86.874482,16.47,0.06,16.57,0.12,0.761,-0.22,-0.576,...,8770,8.56,0.96,...,Gaia/VHS/unWISE
56.778686,-11.969264,16.2,0.06,16.2,0.12,-0.396,-0.02,0.185,...,11667,8.05,0.64,DA,Gaia/VHS/unWISE
56.779448,1.644811,14.56,0.04,14.61,0.06,-2.983,-4.06,-1.18,...,4948,7.86,0.5,DQ9,Gaia/UHS/unWISE
56.842491,43.982877,14.35,0.04,14.49,0.05,-0.148,-1.675,-1.165,...,13867,8.01,0.61,DA,Gaia/UHS/unWISE
56.902909,16.402432,15.84,0.05,15.59,0.09,16.247,14.134,2.149,Mag,20624,7.89,0.57,...,Gaia/SDSS/UKIDSS/UHS/unWISE
57.146356,51.838514,15.71,0.05,15.95,0.11,1.349,-0.919,-1.487,...,18134,7.81,0.52,DA,Gaia/unWISE
57.164793,13.558066,16.78,0.08,16.8,0.21,1.304,0.763,0.163,...,29302,8.39,0.88,DA,Gaia/UKIDSS/UHS/unWISE
57.209473,-0.976338,15.09,0.04,15.21,0.08,-0.316,-1.167,-0.745,...,45443,9.18,1.29,DA1.2,Gaia/SDSS/VHS/UKIDSS/unWISE
57.453427,-22.784965,15.36,0.05,15.47,0.08,-0.723,-1.384,-0.692,...,14761,7.96,0.59,DA,Gaia/VHS/unWISE
57.492213,82.904683,16.42,0.06,16.52,0.12,-0.483,-0.867,-0.505,...,13541,7.99,0.6,...,Gaia/unWISE
57.496714,-44.607202,16.92,0.07,16.82,0.15,-1.277,0.179,0.776,...,19931,8.07,0.66,DA,Gaia/VHS/unWISE
57.845681,-25.681836,15.84,0.05,15.94,0.1,-1.344,-1.467,-0.495,...,10594,8.29,0.78,...,Gaia/VHS/unWISE
57.922047,-25.471286,16.5,0.06,16.7,0.17,-0.987,-1.422,-0.866,...,21450,7.99,0.62,DA,Gaia/VHS/unWISE
58.000526,34.124172,15.59,0.05,15.55,0.09,-0.888,0.037,0.543,...,14411,8.4,0.86,DA3.4,Gaia/unWISE
58.241554,-19.930616,16.48,0.06,16.69,0.17,1.267,-0.51,-0.998,...,10331,7.99,0.6,...,Gaia/VHS/unWISE
58.306599,-86.373607,16.2,0.05,16.11,0.09,-0.116,0.878,0.784,...,8212,8.44,0.88,...,Gaia/VHS/unWISE
58.67132,5.388409,16.5,0.07,16.68,0.19,1.496,-0.17,-0.77,...,10934,8.03,0.62,DA4.8,Gaia/UHS/unWISE
58.681565,1.978047,16.15,0.06,16.17,0.13,2.058,1.396,0.189,...,27349,8.11,0.71,DA2.2,Gaia/UHS/unWISE
58.6958,-14.268518,16.35,0.06,16.33,0.13,1.825,1.41,0.326,...,16989,7.4,0.39,DA,Gaia/VHS/unWISE
58.704074,-4.916733,16.6,0.07,16.5,0.18,0.68,1.02,0.609,...,9933,8.33,0.81,...,Gaia/SDSS/VHS/unWISE
58.842374,9.788347,14.95,0.04,15.05,0.07,-0.204,-0.908,-0.588,...,15018,8.31,0.81,DA3.4,Gaia/UKIDSS/UHS/unWISE
58.853481,22.482772,16.72,0.08,17.02,0.25,-2.177,-1.808,-0.958,...,20847,8.01,0.63,...,Gaia/UKIDSS/unWISE
59.539047,13.760506,17.25,0.1,16.82,0.21,0.412,2.393,1.922,...,23392,8.39,0.87,...,Gaia/SDSS/UKIDSS/UHS/unWISE
59.54271,55.832289,15.87,0.05,15.89,0.1,2.096,1.366,-0.026,...,8331,8.0,0.6,DA6.0,Gaia/unWISE
59.611424,21.956158,15.66,0.05,15.34,0.08,-0.487,2.856,2.567,...,6714,8.18,0.7,...,Gaia/UKIDSS/unWISE
59.699757,8.26234,16.65,0.07,16.62,0.18,1.337,1.052,0.364,...,32716,7.6,0.48,DA1.1,Gaia/UHS/unWISE
59.85282,-21.905147,16.84,0.07,16.74,0.17,2.042,1.751,0.634,...,16092,8.23,0.75,...,Gaia/VHS/unWISE
59.909069,-51.31099,16.37,0.05,16.57,0.12,2.399,0.186,-1.062,...,23681,7.92,0.59,DA,Gaia/VHS/unWISE
60.109602,8.233561,14.19,0.04,14.18,0.05,-1.577,-1.913,-0.366,...,5457,7.92,0.54,DC9,Gaia/UKIDSS/UHS/unWISE
60.480805,-70.378123,16.98,0.06,17.17,0.17,-1.097,-1.403,-0.786,...,19881,7.82,0.53,...,Gaia/VHS/unWISE
60.598859,32.031764,15.87,0.05,16.12,0.13,-1.87,-2.51,-1.3,...,26607,7.76,0.52,DA,Gaia/unWISE
60.672784,-40.631183,15.32,0.04,15.38,0.07,0.37,-0.124,-0.329,...,10095,7.98,0.59,D,Gaia/VHS/unWISE
60.676875,15.461928,15.9,0.05,16.02,0.12,-1.116,-1.456,-0.694,...,7459,8.35,0.82,...,Gaia/SDSS/UKIDSS/UHS/unWISE
60.77085,38.240015,16.73,0.08,16.6,0.17,0.386,1.164,0.858,...,25060,7.92,0.59,...,Gaia/unWISE
60.926002,14.991222,15.39,0.05,15.39,0.08,0.054,0.275,0.191,...,15392,8.37,0.85,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
60.988378,78.411495,17.66,0.1,17.37,0.22,-1.559,0.67,1.289,...,24156,8.03,0.65,...,Gaia/unWISE
61.142841,25.146759,14.06,0.04,14.18,0.05,0.21,-1.16,-1.005,...,12592,8.04,0.63,DA3.9,Gaia/UKIDSS/unWISE
61.146002,15.040344,16.16,0.06,15.56,0.09,0.783,6.392,4.632,Color,13882,8.07,0.65,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
61.375264,-41.3525,16.97,0.07,17.0,0.17,1.137,0.589,0.026,...,23202,7.96,0.61,DA,Gaia/VHS/unWISE
61.389136,-50.932697,15.72,0.05,15.7,0.07,0.395,0.758,0.355,...,9974,7.99,0.59,DA5.0,Gaia/VHS/unWISE
61.402252,-76.47438,16.33,0.05,16.37,0.1,3.435,2.095,-0.148,...,10767,7.63,0.43,...,Gaia/VHS/unWISE
61.528832,54.525679,15.88,0.05,15.96,0.1,0.13,-0.359,-0.373,...,17373,8.05,0.65,DA2.9,Gaia/SDSS/unWISE
61.734685,33.369602,16.89,0.08,16.66,0.18,-1.166,0.661,1.119,...,12890,7.34,0.35,DA,Gaia/unWISE
61.796897,-18.742618,16.59,0.07,16.75,0.18,-1.201,-1.246,-0.631,...,19503,7.75,0.5,DA,Gaia/VHS/unWISE
62.175878,29.358406,16.43,0.07,15.87,0.11,-1.255,3.738,3.778,Color,8067,7.99,0.59,DA,Gaia/unWISE
62.336156,70.659004,16.74,0.07,17.31,0.24,-0.512,-2.402,-2.095,...,15685,7.98,0.6,...,Gaia/unWISE
62.370934,17.131681,15.77,0.05,15.79,0.11,-0.091,-0.0,0.049,...,16673,8.4,0.86,DA3.2,Gaia/UKIDSS/UHS/unWISE
62.437875,-68.41975,17.03,0.07,17.34,0.21,1.088,-0.943,-1.286,...,13953,7.09,0.29,...,Gaia/VHS/unWISE
62.543337,18.039575,14.49,0.04,14.71,0.06,0.027,-2.352,-1.83,...,13526,8.0,0.61,DA3.5,Gaia/UKIDSS/UHS/unWISE
62.604029,-16.697629,16.27,0.06,16.39,0.14,-0.607,-0.864,-0.473,...,22591,7.92,0.58,DA,Gaia/VHS/unWISE
62.610548,-16.695445,16.86,0.08,16.82,0.19,-0.599,0.008,0.261,...,15515,8.03,0.63,DA,Gaia/VHS/unWISE
62.642508,16.056092,16.42,0.07,16.21,0.14,3.702,3.738,1.349,...,9784,7.37,0.34,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
62.759052,-3.973494,13.82,0.04,12.99,0.04,33.479,45.54,9.131,"Mag, Color",15151,8.02,0.62,DA3.3,Gaia/unWISE
63.110936,-11.296627,14.69,0.04,14.79,0.06,0.099,-1.013,-0.839,...,7475,7.63,0.42,DA,Gaia/VHS/unWISE
63.121187,-11.501116,15.97,0.05,15.97,0.11,2.3,1.597,0.111,...,11177,7.31,0.33,DA,Gaia/VHS/unWISE
63.123209,-40.006022,16.15,0.05,16.14,0.1,-1.214,-0.695,0.085,...,7408,7.95,0.56,...,Gaia/VHS/unWISE
63.181739,11.863213,14.6,0.04,14.68,0.06,-0.784,-1.166,-0.389,...,23707,8.06,0.66,DA2.3,Gaia/UKIDSS/UHS/unWISE
63.212121,-45.169625,14.87,0.04,14.6,0.05,9.255,12.428,2.93,Mag,13811,8.01,0.62,...,Gaia/VHS/unWISE
63.288377,18.993612,16.6,0.07,16.72,0.2,-2.726,-1.655,-0.411,...,11962,8.36,0.83,DC,Gaia/SDSS/UKIDSS/UHS/unWISE
63.405456,-50.469413,17.23,0.07,17.45,0.21,-2.433,-1.88,-0.808,...,19355,7.85,0.54,DA,Gaia/VHS/unWISE
63.411528,-8.025417,15.96,0.05,16.12,0.12,-0.236,-1.242,-0.951,...,9022,7.94,0.56,DA,Gaia/VHS/unWISE
63.438049,-47.623787,16.92,0.07,16.79,0.14,1.634,1.979,0.896,...,14721,7.23,0.33,...,Gaia/VHS/unWISE
63.438697,-12.594478,16.72,0.07,16.44,0.15,9.944,7.773,1.76,Mag,33571,7.6,0.48,DA,Gaia/VHS/unWISE
63.742904,6.668686,15.58,0.05,15.64,0.09,0.097,-0.33,-0.327,...,13083,8.07,0.65,DA4,Gaia/SDSS/UKIDSS/UHS/unWISE
64.012672,-40.537012,16.89,0.07,16.68,0.14,-0.929,1.087,1.405,...,21082,8.01,0.63,DA,Gaia/VHS/unWISE
64.146771,-73.911633,16.89,0.06,16.94,0.14,-0.464,-0.437,-0.163,...,14675,8.23,0.75,...,Gaia/VHS/unWISE
64.163225,40.042564,14.32,0.04,13.92,0.05,31.235,34.801,4.213,"Mag, Color",9266,7.37,0.34,...,Gaia/unWISE
64.219383,-4.456822,15.62,0.05,15.72,0.09,-1.596,-1.869,-0.652,...,12619,7.97,0.59,DB,Gaia/SDSS/VHS/unWISE
64.294343,-26.757259,16.59,0.07,16.58,0.16,-0.0,0.187,0.166,...,8989,8.31,0.79,...,Gaia/VHS/unWISE
64.297615,-54.963,16.36,0.05,16.58,0.11,0.809,-0.911,-1.199,...,29973,7.17,0.38,DA,Gaia/VHS/unWISE
64.517528,-38.755205,16.69,0.06,16.67,0.14,0.999,0.872,0.283,...,19078,7.94,0.59,DA,Gaia/VHS/unWISE
64.522825,42.183032,15.22,0.04,15.11,0.07,-1.428,-0.592,0.419,...,5043,7.83,0.48,DA,Gaia/unWISE
64.61504,19.483961,16.83,0.08,16.53,0.17,-1.33,1.044,1.553,...,12681,8.03,0.62,...,Gaia/SDSS/UKIDSS/UHS/unWISE
64.699683,-10.452268,16.14,0.06,16.29,0.13,0.92,-0.182,-0.609,...,26459,7.95,0.61,DA,Gaia/VHS/unWISE
64.736294,27.29644,15.18,0.05,15.4,0.09,-1.153,-2.752,-1.603,...,12375,7.84,0.52,DA4.3,Gaia/SDSS/UKIDSS/unWISE
64.790995,-53.8464,15.97,0.05,15.98,0.08,-1.44,-0.864,0.165,...,18302,7.82,0.52,DB,Gaia/VHS/unWISE
64.859897,-52.41764,16.95,0.06,16.83,0.13,0.441,1.329,0.924,...,16368,8.04,0.64,...,Gaia/VHS/unWISE
64.878169,-35.346484,16.94,0.07,17.14,0.21,-0.183,-0.901,-0.761,...,11136,8.12,0.67,...,Gaia/VHS/unWISE
64.907685,-73.062304,14.6,0.04,14.0,0.04,22.698,30.791,6.513,"Mag, Color",18553,7.95,0.59,DA,Gaia/VHS/unWISE
64.982486,-52.356316,16.66,0.06,17.13,0.16,-0.369,-2.722,-2.322,...,16447,7.96,0.59,DA,Gaia/VHS/unWISE
65.047132,33.592862,15.72,0.05,15.72,0.1,0.164,0.373,0.223,...,17472,7.89,0.56,DA2.8,Gaia/SDSS/unWISE
65.071992,36.273013,15.74,0.05,15.72,0.1,0.184,0.515,0.331,...,11266,7.86,0.52,DA4.4,Gaia/SDSS/unWISE
65.089281,-29.573895,15.15,0.04,15.32,0.07,-0.419,-2.325,-1.584,...,6448,8.03,0.61,...,Gaia/VHS/unWISE
65.300193,-10.235603,16.39,0.06,16.44,0.14,0.896,0.39,-0.08,...,24078,8.39,0.87,DA,Gaia/VHS/unWISE
65.367695,70.238204,14.92,0.04,15.08,0.06,1.514,-0.492,-1.339,...,12185,7.56,0.41,DA4.1,Gaia/unWISE
65.372712,46.132269,14.52,0.04,14.73,0.06,0.071,-2.474,-1.936,...,7823,7.99,0.59,DA,Gaia/unWISE
65.437752,-31.725969,15.88,0.05,15.81,0.09,-2.928,-1.552,0.41,...,6096,7.95,0.56,...,Gaia/VHS/unWISE
65.453584,15.487452,16.67,0.08,16.42,0.16,3.717,3.744,1.468,...,18698,8.32,0.82,DA3.6,Gaia/UKIDSS/UHS/unWISE
65.546912,-47.69497,15.97,0.05,16.13,0.09,-0.608,-1.599,-0.972,...,21021,7.82,0.53,DB,Gaia/VHS/unWISE
65.806903,57.756431,15.91,0.05,15.86,0.1,-0.661,0.11,0.463,...,7667,8.38,0.83,...,Gaia/UHS/unWISE
65.982587,16.354081,15.0,0.04,15.16,0.07,-0.76,-1.939,-1.092,...,21150,8.18,0.73,DA2.5,Gaia/SDSS/UKIDSS/UHS/unWISE
65.989695,-45.847293,15.25,0.04,15.29,0.06,-2.137,-2.691,-0.71,...,5509,7.92,0.54,DA9.5,Gaia/VHS/unWISE
66.065321,52.169586,14.59,0.04,14.22,0.05,17.205,21.258,4.036,"Mag, Color",22563,8.07,0.67,DA2.1,Gaia/unWISE
66.41938,-2.580223,16.2,0.06,16.54,0.16,0.955,-1.454,-1.723,...,10076,8.04,0.62,...,Gaia/unWISE
66.473463,12.195751,14.16,0.04,14.2,0.05,-1.111,-1.753,-0.565,...,6327,8.28,0.77,DA8,Gaia/UKIDSS/UHS/unWISE
66.481034,73.43575,16.43,0.06,16.42,0.12,0.976,0.804,0.187,...,16230,7.84,0.53,...,Gaia/unWISE
66.544067,-32.484541,17.34,0.09,17.26,0.24,-0.261,0.305,0.384,...,14212,7.92,0.57,...,Gaia/VHS/unWISE
66.588973,4.539384,15.21,0.04,15.29,0.08,-4.091,-4.934,-1.489,...,4823,8.12,0.66,DC9,Gaia/UHS/unWISE
66.684673,-41.895085,15.57,0.05,15.77,0.08,-0.993,-3.039,-1.869,...,6028,8.07,0.63,...,Gaia/VHS/unWISE
66.715617,73.774399,16.74,0.06,16.84,0.16,-0.142,-0.45,-0.341,...,24731,8.01,0.64,DA:,Gaia/unWISE
66.752359,-64.428542,16.47,0.05,16.61,0.12,1.2,-0.215,-0.8,...,9081,7.84,0.51,...,Gaia/VHS/unWISE
66.882911,-7.133938,15.95,0.05,15.8,0.1,-1.384,0.384,1.1,...,7006,8.22,0.73,...,Gaia/VHS/unWISE
67.017923,0.880954,16.68,0.07,16.71,0.19,1.07,0.493,-0.005,...,10301,8.01,0.61,...,Gaia/SDSS/UHS/unWISE
67.0783,36.739478,16.68,0.07,16.39,0.15,4.757,4.706,1.706,...,14240,8.13,0.69,...,Gaia/unWISE
67.164671,16.96991,14.9,0.04,15.2,0.08,-0.667,-3.189,-2.183,...,25626,8.18,0.74,DA2.0,Gaia/UKIDSS/UHS/unWISE
67.176992,-10.080258,15.97,0.05,16.08,0.11,0.135,-0.544,-0.536,...,19040,8.05,0.65,DA,Gaia/VHS/unWISE
67.35907,-4.812408,14.88,0.04,14.98,0.06,-0.102,-0.955,-0.676,...,14345,8.08,0.66,DA,Gaia/SDSS/VHS/unWISE
67.359981,49.764162,15.9,0.05,15.99,0.11,0.673,-0.162,-0.494,...,8352,7.97,0.58,DA,Gaia/unWISE
67.370689,21.990042,16.13,0.06,16.35,0.16,-0.343,-1.343,-1.067,...,8982,8.43,0.87,...,Gaia/SDSS/UKIDSS/UHS/unWISE
67.392217,-11.751845,15.91,0.05,16.03,0.11,-0.055,-0.822,-0.67,...,14913,8.03,0.63,...,Gaia/unWISE
67.708076,16.184457,16.07,0.06,16.31,0.15,-0.58,-1.676,-1.248,...,8906,8.0,0.6,DA,Gaia/UKIDSS/UHS/unWISE
67.962922,79.663301,17.96,0.13,17.27,0.22,-0.547,2.89,2.763,...,31576,7.99,0.65,...,Gaia/unWISE
68.00167,-19.34831,15.52,0.05,15.5,0.08,-1.044,-0.903,-0.101,...,5751,8.02,0.6,DA,Gaia/VHS/unWISE
68.170515,-41.228802,16.32,0.05,16.62,0.13,-1.051,-2.542,-1.745,...,7706,7.82,0.49,...,Gaia/VHS/unWISE
68.234384,-35.95789,15.1,0.04,15.11,0.06,-2.794,-3.267,-0.732,...,4956,7.84,0.49,DA10.0,Gaia/VHS/unWISE
68.391894,-27.890266,14.93,0.04,14.9,0.06,-2.239,-2.334,-0.333,...,5075,7.98,0.57,DC,Gaia/VHS/unWISE
68.437782,12.711148,14.97,0.04,15.1,0.07,-0.833,-1.698,-0.846,...,22848,8.14,0.71,DA2.3,Gaia/UKIDSS/UHS/unWISE
68.462598,48.844238,16.02,0.06,16.0,0.11,-0.358,0.105,0.28,...,11367,7.96,0.58,...,Gaia/unWISE
68.658542,-10.235337,16.55,0.06,16.67,0.17,3.097,0.848,-0.561,...,11660,7.26,0.32,...,Gaia/VHS/unWISE
68.801451,-22.682383,16.49,0.06,16.88,0.19,0.247,-1.733,-1.693,...,10503,8.03,0.62,DA,Gaia/VHS/unWISE
69.080001,-6.903423,15.73,0.05,15.67,0.09,1.068,1.72,0.787,...,33430,7.34,0.41,...,Gaia/SDSS/VHS/unWISE
69.11582,40.785956,16.49,0.07,16.55,0.16,0.035,-0.228,-0.22,...,9948,8.02,0.61,DA5.0,Gaia/unWISE
69.188167,27.163673,14.11,0.04,14.14,0.05,-1.055,-1.868,-0.688,...,5595,8.02,0.6,DC8,Gaia/UKIDSS/unWISE
69.247918,25.596331,16.27,0.06,16.63,0.19,1.702,-0.911,-1.497,...,36564,8.64,1.04,DA,Gaia/SDSS/UKIDSS/unWISE
69.266787,-57.47229,16.32,0.05,16.62,0.11,0.243,-2.006,-1.844,...,21076,8.15,0.71,DA,Gaia/VHS/unWISE
69.477181,-80.082986,16.44,0.05,16.7,0.12,0.278,-1.628,-1.553,...,9412,7.51,0.38,...,Gaia/VHS/unWISE
69.664088,41.158515,14.93,0.04,14.75,0.06,5.399,7.042,1.868,Mag,16034,7.98,0.6,DBAZ3,Gaia/unWISE
69.696527,-16.455325,16.16,0.06,16.03,0.11,4.258,3.881,0.995,...,13260,8.02,0.62,DA,Gaia/unWISE
69.814063,-57.316771,16.58,0.05,16.6,0.11,1.65,1.252,0.176,...,30453,7.3,0.4,DA,Gaia/VHS/unWISE
69.970428,15.329091,16.3,0.06,16.92,0.24,0.923,-2.055,-2.243,...,24447,7.65,0.5,DA2.6,Gaia/UKIDSS/UHS/unWISE
69.980734,-4.097965,15.92,0.05,16.26,0.13,0.037,-2.239,-1.992,...,8168,7.98,0.58,...,Gaia/SDSS/unWISE
70.099915,13.979322,15.5,0.05,15.64,0.1,-2.841,-2.895,-0.87,...,16364,8.21,0.74,DB4,Gaia/UKIDSS/UHS/unWISE
70.118461,9.393252,15.81,0.05,15.87,0.11,-2.75,-2.361,-0.573,...,6276,8.27,0.76,DA8.1,Gaia/SDSS/UKIDSS/UHS/unWISE
70.25765,10.994398,14.76,0.04,14.91,0.07,-0.252,-1.287,-0.848,...,29286,8.19,0.75,DA1.8,Gaia/SDSS/UKIDSS/UHS/unWISE
70.271453,-15.31697,15.64,0.05,15.57,0.09,-1.11,-0.346,0.369,...,6064,8.02,0.6,DA,Gaia/VHS/unWISE
70.941959,-78.86393,14.21,0.04,14.28,0.05,0.314,-0.204,-0.363,...,24250,7.85,0.55,DA2.1,Gaia/VHS/unWISE
70.997316,51.107639,15.46,0.05,15.49,0.08,-0.024,-0.179,-0.13,...,8550,7.98,0.59,DA5.8,Gaia/unWISE
71.122029,-30.361922,16.07,0.05,16.01,0.1,-1.594,-0.307,0.624,...,10356,8.25,0.76,DQ,Gaia/VHS/unWISE
71.321064,-27.440188,15.81,0.05,15.82,0.09,-0.129,-0.137,-0.04,...,7338,8.21,0.73,DB4:,Gaia/VHS/unWISE
71.408535,-42.5471,14.78,0.04,14.87,0.06,-0.961,-2.01,-0.888,...,6752,7.97,0.57,...,Gaia/VHS/unWISE
72.000826,55.768448,15.93,0.05,15.98,0.11,1.859,1.016,-0.137,...,19082,7.89,0.56,...,Gaia/UHS/unWISE
72.133606,-10.897246,16.47,0.06,16.76,0.17,-0.136,-1.552,-1.354,...,12250,8.55,0.95,...,Gaia/VHS/unWISE
72.491498,-47.833263,16.74,0.06,16.85,0.15,-0.448,-0.756,-0.461,...,19874,7.92,0.58,DA,Gaia/VHS/unWISE
72.510592,-58.16635,17.43,0.08,17.54,0.21,-0.205,-0.447,-0.328,...,20891,7.9,0.57,...,Gaia/VHS/unWISE
72.562561,-61.348567,17.19,0.07,16.97,0.15,-1.032,0.931,1.319,...,14117,8.01,0.62,...,Gaia/VHS/unWISE
72.773672,-57.918961,16.74,0.06,16.84,0.13,-0.648,-0.922,-0.478,...,10711,8.7,1.05,...,Gaia/VHS/unWISE
72.97381,-25.820792,16.71,0.07,17.14,0.23,-1.868,-2.391,-1.6,...,11144,8.3,0.79,DBAZ,Gaia/VHS/unWISE
73.080696,25.325636,15.2,0.05,15.4,0.09,0.097,-1.486,-1.277,...,22385,8.2,0.74,DA,Gaia/SDSS/UKIDSS/unWISE
73.138151,-17.803182,16.81,0.07,16.71,0.16,3.719,2.662,0.655,...,15583,8.09,0.67,...,Gaia/VHS/unWISE
73.296436,4.980415,15.71,0.05,15.92,0.11,-0.004,-1.574,-1.347,...,10715,8.05,0.63,...,Gaia/UHS/unWISE
73.489528,-63.70465,16.75,0.06,16.85,0.14,-0.028,-0.482,-0.408,...,18884,7.96,0.6,...,Gaia/VHS/unWISE
73.501482,-43.379598,17.21,0.08,16.72,0.14,-1.932,2.2,2.894,...,11424,7.67,0.45,...,Gaia/VHS/unWISE
73.524458,-34.41821,16.39,0.06,16.63,0.15,0.092,-1.342,-1.237,...,12403,8.08,0.65,DA,Gaia/VHS/unWISE
73.599675,-34.664023,16.89,0.07,16.82,0.17,-2.061,-0.484,0.511,...,21006,7.85,0.55,DA,Gaia/VHS/unWISE
73.734091,10.463645,16.09,0.06,16.12,0.13,-1.248,-0.903,-0.172,...,7637,7.95,0.56,DA6.5,Gaia/UKIDSS/UHS/unWISE
73.809983,-54.69618,14.93,0.04,15.09,0.06,-0.13,-1.718,-1.214,...,17495,7.89,0.56,DA,Gaia/VHS/unWISE
73.864009,-62.978552,15.13,0.04,15.17,0.06,0.937,0.536,-0.206,...,11917,7.96,0.58,...,Gaia/VHS/unWISE
73.888221,59.222701,16.83,0.07,16.46,0.14,5.527,6.162,2.306,Mag,18605,8.15,0.71,...,Gaia/SDSS/UHS/unWISE
73.89973,-29.482943,15.53,0.05,15.48,0.08,-0.227,0.587,0.605,...,14137,7.15,0.3,DA2.4,Gaia/VHS/unWISE
74.201602,-43.856595,16.81,0.06,17.07,0.17,0.051,-1.234,-1.139,...,20803,7.92,0.58,DA,Gaia/VHS/unWISE
74.344023,41.931436,14.32,0.04,14.48,0.06,1.172,-0.738,-1.324,...,14155,7.79,0.5,DA3.5,Gaia/unWISE
74.415135,-31.922065,16.59,0.06,16.42,0.13,0.969,1.969,1.194,...,10165,7.95,0.57,...,Gaia/VHS/unWISE
74.56923,64.938264,16.86,0.07,16.91,0.17,0.748,0.295,-0.06,...,34949,7.69,0.52,...,Gaia/unWISE
74.624114,62.128529,15.34,0.04,15.48,0.07,-0.353,-1.59,-1.05,...,10145,8.05,0.63,...,Gaia/unWISE
74.640035,-57.950497,16.2,0.05,15.96,0.08,8.391,9.141,2.163,Mag,14947,8.06,0.65,...,Gaia/VHS/unWISE
74.68968,-20.469906,17.03,0.08,16.74,0.16,2.332,3.106,1.598,...,15616,8.06,0.65,...,Gaia/VHS/unWISE
74.774923,-13.505807,15.87,0.05,16.17,0.12,-0.729,-2.672,-1.959,...,7471,7.92,0.55,...,Gaia/VHS/unWISE
74.861891,55.421594,16.22,0.06,16.55,0.14,-1.44,-2.73,-1.785,...,11837,8.01,0.61,DA4.3,Gaia/UHS/unWISE
75.032795,-60.124583,16.93,0.06,16.79,0.12,-2.804,-0.488,1.041,...,14742,7.9,0.56,DB,Gaia/VHS/unWISE
75.078252,44.114884,16.57,0.07,16.51,0.16,-1.137,-0.147,0.398,...,14432,7.93,0.57,...,Gaia/unWISE
75.084298,-38.886994,15.88,0.05,15.87,0.09,0.872,0.781,0.128,...,7207,7.42,0.34,...,Gaia/VHS/unWISE
75.112416,-42.568303,15.99,0.05,16.07,0.09,-2.027,-2.204,-0.675,...,6554,8.13,0.67,...,Gaia/VHS/unWISE
75.200404,-6.411539,15.79,0.05,15.97,0.11,0.522,-1.082,-1.194,...,7482,8.02,0.6,DA,Gaia/VHS/UKIDSS/unWISE
75.377787,-9.986311,16.46,0.06,16.15,0.12,-1.231,1.807,2.185,...,19801,8.04,0.65,...,Gaia/VHS/unWISE
75.549417,40.829658,16.31,0.06,16.1,0.12,-0.388,1.46,1.444,...,14596,8.0,0.61,DA3.4,Gaia/unWISE
75.642107,54.018225,15.35,0.04,15.54,0.08,-0.002,-1.673,-1.352,...,11301,8.05,0.63,DA,Gaia/UHS/unWISE
75.68052,-55.444245,15.63,0.04,15.66,0.07,0.836,0.43,-0.189,...,7902,8.2,0.72,DC,Gaia/VHS/unWISE
75.766288,75.169473,16.23,0.05,16.42,0.13,-0.714,-1.748,-1.17,...,7399,8.26,0.76,...,Gaia/unWISE
75.775513,25.064216,15.75,0.05,15.85,0.11,1.514,0.316,-0.529,...,8539,8.19,0.71,...,Gaia/SDSS/UKIDSS/unWISE
75.775902,60.325056,17.08,0.08,16.91,0.19,-0.762,0.62,0.898,...,19014,8.21,0.75,...,Gaia/SDSS/unWISE
76.215178,-76.594126,16.83,0.06,16.88,0.14,-0.819,-0.586,-0.126,...,14741,7.8,0.51,...,Gaia/VHS/unWISE
76.295007,-61.656742,17.81,0.09,17.29,0.17,-1.33,2.256,2.618,...,22832,8.19,0.74,...,Gaia/VHS/unWISE
76.359484,-7.574977,16.46,0.06,16.92,0.2,2.193,-1.087,-1.818,...,28728,7.78,0.53,...,Gaia/VHS/unWISE
76.413361,1.974589,16.41,0.06,16.7,0.18,-0.137,-1.447,-1.267,...,43135,7.67,0.53,DA,Gaia/unWISE
76.565915,14.808062,14.69,0.04,14.81,0.06,-3.02,-3.602,-0.895,...,14927,7.86,0.54,DB,Gaia/SDSS/UKIDSS/UHS/unWISE
76.77042,-24.102497,16.77,0.07,16.79,0.18,-1.666,-0.781,0.015,...,9481,8.76,1.08,...,Gaia/VHS/unWISE
76.848342,45.695697,16.52,0.07,15.98,0.11,9.269,11.265,3.765,"Mag, Color",13942,7.45,0.39,...,Gaia/unWISE
77.059308,5.592927,16.53,0.07,15.99,0.12,8.47,10.053,3.599,"Mag, Color",17794,7.84,0.53,...,Gaia/unWISE
77.33529,-18.854882,16.95,0.08,16.76,0.18,1.204,1.824,1.081,...,21541,8.3,0.81,DA,Gaia/VHS/unWISE
77.344375,70.981303,16.0,0.05,16.02,0.1,-0.667,-0.49,-0.043,...,9204,7.98,0.58,...,Gaia/unWISE
77.391867,-27.19212,17.13,0.08,16.71,0.16,0.535,2.943,2.273,...,14069,7.9,0.55,...,Gaia/VHS/unWISE
77.420963,1.885668,16.02,0.06,15.59,0.09,-3.698,1.676,3.55,Color,20376,8.17,0.72,...,Gaia/unWISE
77.508735,23.26134,14.35,0.04,13.8,0.05,20.212,27.264,5.975,"Mag, Color",21436,8.16,0.72,DA+?,Gaia/UKIDSS/unWISE
77.51185,-0.631994,15.39,0.05,15.52,0.09,-0.262,-1.165,-0.803,...,17680,7.91,0.57,...,Gaia/SDSS/VHS/unWISE
77.539887,6.637783,16.13,0.06,15.8,0.1,-0.534,2.53,2.387,...,7612,7.83,0.5,...,Gaia/UHS/unWISE
77.556359,4.64821,15.56,0.05,15.73,0.1,0.092,-1.237,-1.086,...,11776,8.1,0.67,DA2.3,Gaia/unWISE
77.558119,4.643584,14.69,0.04,14.69,0.06,3.215,3.069,0.267,...,20780,8.01,0.63,DA4.1,Gaia/unWISE
77.801891,8.419246,16.88,0.08,16.64,0.18,-0.54,1.155,1.273,...,10961,7.94,0.57,...,Gaia/UHS/unWISE
78.026318,-0.701417,14.77,0.04,14.87,0.06,0.2,-0.526,-0.533,...,33434,7.33,0.41,DA1.6,Gaia/SDSS/VHS/unWISE
78.218501,48.852245,16.13,0.06,16.11,0.12,15.971,10.284,0.387,Mag,22941,7.78,0.52,...,Gaia/UHS/unWISE
78.365924,-41.463111,16.04,0.05,16.17,0.1,-0.253,-1.199,-0.859,...,10574,8.03,0.62,DA5.0,Gaia/VHS/unWISE
78.513636,8.002887,14.75,0.04,14.79,0.06,-0.496,-1.062,-0.499,...,6599,8.31,0.79,DA7.6,Gaia/UHS/unWISE
78.712523,-13.119055,16.0,0.05,16.18,0.12,-0.572,-1.528,-1.046,...,14493,7.94,0.58,...,Gaia/VHS/unWISE
78.874436,50.360853,15.08,0.04,15.1,0.07,-0.047,-0.005,0.025,...,9635,8.0,0.6,DA,Gaia/UHS/unWISE
78.905331,-32.415071,16.7,0.07,16.52,0.14,3.093,3.222,1.236,...,18816,7.7,0.48,DA,Gaia/VHS/unWISE
78.973942,28.654229,15.32,0.05,15.4,0.08,-0.624,-1.424,-0.796,...,6440,8.19,0.71,DAH,Gaia/unWISE
79.525106,9.537656,15.96,0.06,16.12,0.13,2.258,0.253,-0.886,...,9157,7.69,0.45,...,Gaia/UHS/unWISE
79.605945,67.897284,15.75,0.05,15.31,0.07,12.962,15.899,4.042,"Mag, Color",14550,7.78,0.49,...,Gaia/unWISE
79.63357,-7.955206,16.64,0.07,16.52,0.15,-0.375,0.763,0.85,...,22063,7.98,0.62,...,Gaia/VHS/unWISE
79.755384,-38.414608,15.84,0.05,15.88,0.09,0.387,-0.117,-0.319,...,6867,7.59,0.4,...,Gaia/VHS/unWISE
79.982007,-5.758067,16.05,0.06,16.15,0.12,0.46,-0.31,-0.5,...,9327,8.04,0.62,...,Gaia/SDSS/VHS/UKIDSS/unWISE
80.000237,36.568392,16.39,0.07,16.34,0.15,-1.956,-0.408,0.573,...,30542,7.86,0.58,DA1.6,Gaia/unWISE
80.059984,75.694724,16.4,0.06,16.69,0.15,-0.606,-1.953,-1.482,...,14224,7.93,0.57,DA3.6,Gaia/unWISE
80.109816,38.211068,15.74,0.05,15.97,0.11,3.272,0.38,-1.343,...,19453,8.08,0.67,DA?,Gaia/unWISE
80.152272,0.624647,16.91,0.08,16.97,0.22,1.14,0.339,-0.136,...,13916,7.93,0.57,DA3.6,Gaia/SDSS/unWISE
80.159939,30.806118,15.77,0.05,15.95,0.12,-0.134,-1.273,-1.031,...,11768,8.03,0.62,DA4.1,Gaia/unWISE
80.166691,-18.94555,15.7,0.05,15.66,0.09,-0.32,0.236,0.377,...,7272,8.07,0.63,...,Gaia/VHS/unWISE
80.177207,-36.269865,16.8,0.07,16.49,0.13,2.444,3.977,2.078,...,19446,7.93,0.58,DA,Gaia/VHS/unWISE
80.405392,-11.243006,16.35,0.06,16.35,0.14,0.608,0.605,0.233,...,22781,8.13,0.71,...,Gaia/VHS/unWISE
80.46189,16.380709,13.61,0.04,13.42,0.04,31.739,33.028,2.083,Mag,7465,7.16,0.27,...,Gaia/SDSS/UHS/unWISE
80.522807,-63.951638,17.37,0.07,17.56,0.19,-1.524,-1.514,-0.764,...,13757,8.11,0.67,...,Gaia/VHS/unWISE
80.644648,7.872068,16.41,0.06,16.8,0.2,0.156,-1.662,-1.601,...,18165,8.52,0.95,...,Gaia/UHS/unWISE
80.669631,-8.042235,14.92,0.04,15.24,0.07,0.117,-3.305,-2.696,...,12024,7.86,0.53,...,Gaia/VHS/unWISE
80.751228,-14.996557,16.87,0.08,16.83,0.19,-0.161,0.273,0.316,...,20505,7.8,0.52,...,Gaia/VHS/unWISE
80.810196,-23.156793,16.52,0.06,16.52,0.15,-0.526,-0.166,0.097,...,10972,8.16,0.7,...,Gaia/VHS/unWISE
81.036127,-7.704556,16.6,0.07,16.85,0.19,0.75,-0.788,-1.023,...,11112,8.41,0.86,...,Gaia/VHS/unWISE
81.094181,-51.68157,16.34,0.05,16.35,0.09,-0.599,-0.295,0.097,...,14281,8.03,0.63,DA,Gaia/VHS/unWISE
81.15086,13.259602,16.75,0.08,16.63,0.19,1.652,1.522,0.651,...,13400,8.05,0.64,...,Gaia/UHS/unWISE
81.201054,-46.684294,15.88,0.05,15.98,0.08,-0.008,-0.862,-0.694,...,8956,7.97,0.58,DA,Gaia/VHS/unWISE
81.247268,77.237104,16.41,0.06,16.35,0.12,-1.601,-0.328,0.564,...,13380,8.07,0.65,DB?4,Gaia/unWISE
81.330481,-6.4355,16.93,0.08,16.57,0.16,3.71,4.52,2.08,...,33769,7.55,0.47,...,Gaia/SDSS/VHS/UKIDSS/unWISE
81.339249,13.696657,16.06,0.06,16.19,0.14,1.517,0.143,-0.6,...,17310,8.43,0.89,...,Gaia/UHS/unWISE
81.448285,-17.564085,16.57,0.06,16.44,0.14,1.59,1.972,0.919,...,11861,8.42,0.87,...,Gaia/VHS/unWISE
81.664589,-35.59953,15.96,0.05,16.12,0.1,2.92,0.644,-1.018,...,9827,7.46,0.37,DA,Gaia/VHS/unWISE
81.85067,-31.116855,16.39,0.06,16.76,0.17,-0.573,-2.16,-1.726,...,14152,8.89,1.15,DA4.0,Gaia/VHS/unWISE
81.999294,48.304442,16.45,0.07,15.92,0.1,2.069,6.395,3.942,Color,34486,7.9,0.61,...,Gaia/UHS/unWISE
82.019148,41.090348,15.43,0.05,15.19,0.07,0.214,2.985,2.198,...,13906,7.96,0.59,...,Gaia/unWISE
82.158567,50.398297,16.04,0.06,15.74,0.09,1.605,4.218,2.477,...,13046,8.11,0.68,...,Gaia/UHS/unWISE
82.183839,-43.080497,16.07,0.05,16.27,0.1,0.35,-1.22,-1.216,...,10591,8.7,1.04,DA,Gaia/VHS/unWISE
82.300181,-43.059514,16.29,0.05,16.31,0.1,1.869,1.263,0.048,...,12693,7.83,0.51,DA,Gaia/VHS/unWISE
82.306209,43.006728,15.25,0.05,15.19,0.07,1.377,1.998,0.716,...,9514,8.27,0.77,...,Gaia/unWISE
82.37042,-28.918746,16.48,0.06,16.99,0.2,-0.198,-2.437,-2.192,...,15446,7.88,0.55,...,Gaia/VHS/unWISE
82.384261,-26.048951,17.01,0.08,17.1,0.21,1.661,0.382,-0.303,...,11845,8.1,0.67,...,Gaia/VHS/unWISE
82.461977,52.662472,16.45,0.06,16.61,0.16,-1.048,-1.196,-0.615,...,21790,9.12,1.25,DA2.2,Gaia/UHS/unWISE
82.608124,39.654233,15.49,0.05,15.76,0.1,-1.533,-3.734,-2.313,...,5489,7.93,0.54,...,Gaia/unWISE
82.75277,-45.966459,16.35,0.05,16.37,0.11,5.0,3.182,-0.009,...,10781,8.01,0.61,...,Gaia/VHS/unWISE
82.889441,-0.05369,15.58,0.05,15.6,0.09,3.888,2.761,0.016,...,11073,7.41,0.36,...,Gaia/SDSS/VHS/unWISE
83.016109,-65.602772,17.01,0.06,16.91,0.11,1.444,1.932,0.828,...,12586,8.01,0.61,...,Gaia/unWISE
83.043453,10.275851,14.89,0.04,14.94,0.07,-0.559,-0.738,-0.223,...,18696,7.45,0.41,...,Gaia/UHS/unWISE
83.278406,-56.064758,16.1,0.05,16.29,0.1,-0.277,-1.703,-1.266,...,11463,8.42,0.87,DA4.3,Gaia/VHS/unWISE
83.311449,9.433107,15.83,0.05,15.92,0.11,-1.608,-1.502,-0.426,...,14669,8.01,0.62,DA,Gaia/UHS/unWISE
83.320638,-7.847121,16.05,0.06,16.23,0.13,1.48,-0.332,-1.017,...,10270,7.66,0.44,...,Gaia/SDSS/VHS/unWISE
83.430775,-27.230815,16.02,0.06,16.18,0.12,4.646,1.833,-0.842,...,22847,9.05,1.22,...,Gaia/unWISE
83.439139,60.96386,15.78,0.05,15.66,0.09,2.435,3.183,1.14,...,12357,8.02,0.62,DA,Gaia/SDSS/unWISE
83.637533,77.131979,16.39,0.06,16.36,0.12,1.199,1.133,0.343,...,10413,8.33,0.81,...,Gaia/unWISE
83.92926,7.037256,16.03,0.06,16.05,0.12,0.482,0.328,0.035,...,16598,8.03,0.64,...,Gaia/unWISE
84.05306,46.692976,16.48,0.07,16.69,0.18,-0.644,-1.27,-0.881,...,13349,7.97,0.59,...,Gaia/UHS/unWISE
84.083437,41.498939,13.89,0.04,13.97,0.05,1.93,0.761,-0.745,...,7429,7.24,0.29,DA6.5,Gaia/unWISE
84.133664,12.524681,15.18,0.04,15.0,0.07,27.19,24.652,1.979,Mag,24681,7.08,0.32,...,Gaia/UHS/unWISE
84.167638,-32.91517,17.57,0.1,17.07,0.19,-0.837,2.159,2.293,...,20119,7.91,0.57,DA,Gaia/unWISE
84.311816,67.9971,15.68,0.05,15.92,0.1,-0.619,-2.498,-1.754,...,7831,8.34,0.81,DAH:,Gaia/unWISE
84.403912,42.825118,17.05,0.09,16.91,0.22,-1.082,0.213,0.65,...,14364,8.19,0.72,...,Gaia/UHS/unWISE
84.47256,-47.968136,15.54,0.04,15.03,0.06,11.242,17.221,5.308,"Mag, Color",22967,8.13,0.71,DA,Gaia/VHS/unWISE
84.598369,26.654224,16.22,0.06,16.11,0.13,0.257,1.18,0.879,...,15636,8.14,0.7,...,Gaia/unWISE
84.916545,-66.698543,16.02,0.04,16.12,0.07,2.574,1.187,-0.685,...,12993,7.98,0.6,...,Gaia/unWISE
84.929593,54.964274,16.01,0.06,16.02,0.11,15.143,9.806,0.094,Mag,14851,7.41,0.38,...,Gaia/UHS/unWISE
84.991615,-16.630411,17.17,0.09,16.64,0.17,1.519,4.115,2.735,...,19130,8.04,0.64,...,Gaia/VHS/unWISE
85.082919,85.388607,16.29,0.05,16.77,0.14,0.447,-2.785,-2.692,...,13839,7.79,0.49,...,Gaia/unWISE
85.547474,48.759593,17.06,0.09,17.02,0.23,-2.48,-0.848,0.232,...,10760,7.95,0.57,...,Gaia/UHS/unWISE
85.601045,1.737379,16.52,0.07,16.3,0.14,1.54,2.531,1.391,...,9708,8.41,0.86,...,Gaia/SDSS/unWISE
85.706749,-19.019336,15.19,0.04,15.34,0.07,0.508,-1.04,-1.135,...,9372,8.4,0.85,...,Gaia/VHS/unWISE
85.779866,36.61676,14.44,0.04,14.33,0.05,-0.532,0.816,0.964,...,6399,8.03,0.61,DAZ,Gaia/unWISE
86.027264,44.948757,16.48,0.07,16.26,0.13,3.671,3.89,1.465,...,19428,7.99,0.62,...,Gaia/UHS/unWISE
86.05096,-35.429997,15.48,0.05,15.6,0.08,0.803,-0.476,-0.859,...,13195,7.95,0.58,DA,Gaia/VHS/unWISE
86.197918,27.342203,15.88,0.06,16.11,0.13,3.77,0.493,-1.408,...,7204,7.49,0.37,DA,Gaia/unWISE
86.242918,-40.327705,17.22,0.08,17.34,0.22,-0.917,-0.783,-0.367,...,11606,8.0,0.61,...,Gaia/unWISE
86.688864,43.645617,16.32,0.06,16.62,0.18,-2.748,-2.857,-1.481,...,7597,7.97,0.58,DAZ6.1,Gaia/UHS/unWISE
86.750026,15.030414,16.67,0.08,16.57,0.18,1.359,1.421,0.645,...,17445,8.62,1.0,...,Gaia/UHS/unWISE
86.856754,-48.789133,15.85,0.05,15.92,0.08,-1.191,-1.308,-0.336,...,10146,8.23,0.74,...,Gaia/VHS/unWISE
86.903141,-54.940097,17.32,0.07,16.93,0.14,0.611,3.263,2.443,...,18576,7.99,0.62,...,Gaia/unWISE
86.98582,57.989383,15.52,0.05,15.72,0.09,-0.737,-2.218,-1.416,...,9856,8.04,0.62,DA5.1,Gaia/UHS/unWISE
87.110382,30.544654,15.69,0.05,15.76,0.1,-0.199,-0.829,-0.588,...,6405,7.8,0.47,...,Gaia/SDSS/unWISE
87.450978,-5.478391,16.77,0.08,16.68,0.17,-0.423,0.451,0.594,...,10281,8.41,0.86,...,Gaia/VHS/UKIDSS/unWISE
87.458494,2.26857,16.93,0.08,16.5,0.16,1.1,3.544,2.468,...,33279,8.24,0.8,...,Gaia/SDSS/unWISE
87.513735,-22.989862,16.36,0.06,16.73,0.18,-1.365,-2.522,-1.753,...,7825,8.03,0.61,...,Gaia/VHS/unWISE
87.518737,19.175474,16.09,0.06,16.63,0.19,1.262,-2.082,-2.406,...,13266,7.92,0.57,...,Gaia/unWISE
87.656579,0.097719,15.77,0.05,16.03,0.11,-1.302,-2.56,-1.53,...,46860,7.78,0.59,DA1.1,Gaia/SDSS/unWISE
87.693876,26.20554,16.08,0.06,16.28,0.15,0.207,-0.949,-0.939,...,20392,7.87,0.56,DA2,Gaia/unWISE
87.694768,-24.147345,17.08,0.09,17.03,0.22,1.916,1.266,0.37,...,42048,7.73,0.55,DA.9,Gaia/unWISE
87.894219,41.591969,16.19,0.06,15.96,0.11,5.763,5.836,1.744,Mag,13326,8.89,1.15,...,Gaia/UHS/unWISE
87.950725,15.477178,16.37,0.07,16.44,0.16,2.827,1.098,-0.296,...,11632,7.23,0.31,...,Gaia/UHS/unWISE
87.978545,-0.552698,16.18,0.06,16.41,0.15,1.601,-0.332,-1.019,...,27749,7.27,0.4,...,Gaia/SDSS/VHS/unWISE
88.115426,15.886263,13.98,0.04,14.08,0.05,0.463,-0.38,-0.592,...,31891,7.75,0.53,DA1.5,Gaia/UHS/unWISE
88.142244,31.400416,15.12,0.04,15.26,0.08,1.336,-0.269,-1.013,...,13920,8.19,0.72,DAZ,Gaia/SDSS/unWISE
88.294588,-15.60995,15.8,0.05,15.82,0.1,0.441,0.324,0.024,...,16658,7.65,0.46,...,Gaia/VHS/unWISE
88.644115,-38.117028,15.7,0.05,15.86,0.09,-0.231,-1.451,-1.055,...,14966,8.03,0.63,...,Gaia/VHS/unWISE
88.679044,-10.589919,13.96,0.04,13.91,0.05,-1.72,-0.977,0.455,...,6784,8.25,0.75,...,Gaia/VHS/unWISE
88.715733,20.390189,16.43,0.07,16.36,0.15,11.157,6.739,0.57,Mag,18942,8.08,0.67,DA,Gaia/unWISE
89.067948,-10.655675,16.06,0.05,16.29,0.13,0.546,-1.224,-1.335,...,8949,7.68,0.44,...,Gaia/VHS/unWISE
89.069956,2.359293,16.75,0.08,16.99,0.24,0.489,-0.715,-0.844,...,13156,8.09,0.66,...,Gaia/unWISE
89.148069,-56.168336,16.22,0.05,16.78,0.14,-0.371,-3.708,-3.132,...,23396,8.3,0.81,...,Gaia/VHS/unWISE
89.149099,-76.946983,16.44,0.05,16.4,0.1,2.406,2.245,0.557,...,34234,8.07,0.7,...,Gaia/VHS/unWISE
89.323684,40.576879,16.73,0.07,16.33,0.14,-1.252,2.082,2.43,...,12194,7.91,0.55,...,Gaia/UHS/unWISE
89.413465,-32.603207,15.6,0.05,15.69,0.08,2.166,0.826,-0.598,...,8704,7.66,0.43,...,Gaia/VHS/unWISE
89.703059,-75.576735,16.52,0.05,16.57,0.11,0.002,-0.309,-0.263,...,8438,7.93,0.56,...,Gaia/VHS/unWISE
89.753922,-4.241896,15.7,0.05,15.76,0.09,0.621,-0.325,-0.617,...,6245,8.12,0.67,DA,Gaia/VHS/UKIDSS/unWISE
89.815982,25.913762,16.14,0.06,16.18,0.14,0.731,0.29,-0.095,...,17070,8.06,0.65,...,Gaia/unWISE
89.937408,17.200908,16.33,0.07,16.64,0.19,0.961,-0.969,-1.266,...,18834,8.27,0.78,DA2.6,Gaia/unWISE
90.032447,-7.474025,17.53,0.11,16.73,0.18,-0.667,4.124,3.792,Color,23597,8.25,0.78,...,Gaia/VHS/unWISE
90.054314,-54.921298,16.36,0.05,16.21,0.09,0.507,2.089,1.401,...,11815,8.33,0.81,...,Gaia/unWISE
90.114373,23.719449,16.53,0.07,16.38,0.16,-1.413,0.181,0.831,...,8226,7.97,0.58,DA6.0,Gaia/SDSS/unWISE
90.220067,-46.511535,16.46,0.05,16.59,0.12,-0.312,-1.055,-0.744,...,12833,7.42,0.37,...,Gaia/unWISE
90.258299,54.298925,16.64,0.07,16.45,0.14,1.231,2.128,1.232,...,11108,8.06,0.64,...,Gaia/UHS/unWISE
90.271992,-17.842126,17.16,0.09,16.94,0.2,-0.356,1.054,1.102,...,16725,8.05,0.65,...,Gaia/VHS/unWISE
90.630906,15.884077,15.77,0.05,15.71,0.1,0.479,0.827,0.43,...,6907,8.26,0.75,DA7.0,Gaia/unWISE
90.653407,9.072164,15.18,0.04,15.24,0.08,3.888,1.961,-0.758,...,5871,7.9,0.53,DA,Gaia/UHS/unWISE
90.786308,45.307728,15.0,0.04,14.87,0.06,8.349,8.913,1.466,Mag,15937,7.99,0.61,...,Gaia/UHS/unWISE
90.926733,-24.215863,16.32,0.06,16.77,0.17,-0.958,-2.81,-2.18,...,14205,8.14,0.7,...,Gaia/VHS/unWISE
91.261479,-48.332618,16.82,0.06,16.91,0.15,0.338,-0.167,-0.307,...,38582,7.91,0.63,DA2,Gaia/unWISE
91.326155,18.642272,15.53,0.05,15.58,0.1,4.465,2.722,-0.229,...,9668,7.92,0.55,...,Gaia/unWISE
91.39816,-38.952915,16.51,0.06,16.56,0.13,-1.202,-0.837,-0.137,...,10580,8.23,0.74,...,Gaia/VHS/unWISE
91.481196,5.087011,16.8,0.08,16.57,0.17,-0.584,1.054,1.205,...,10325,8.1,0.66,...,Gaia/SDSS/UHS/unWISE
91.920387,-28.883936,16.75,0.07,16.82,0.18,2.603,1.031,-0.177,...,21545,7.89,0.57,...,Gaia/unWISE
92.181475,-53.025255,16.0,0.05,15.77,0.08,-2.023,1.138,2.149,...,9819,7.94,0.56,DA5.5,Gaia/unWISE
92.250011,39.222588,16.66,0.07,16.57,0.17,12.48,7.088,0.725,Mag,29341,7.64,0.47,...,Gaia/UHS/unWISE
92.300011,35.430401,15.66,0.05,15.81,0.1,-0.759,-1.543,-0.898,...,10184,8.06,0.64,DAZ,Gaia/SDSS/UHS/unWISE
92.428967,48.239798,16.15,0.06,16.02,0.11,16.846,11.923,1.053,Mag,18274,7.96,0.6,...,Gaia/unWISE
92.501016,28.240593,15.19,0.05,15.25,0.08,0.613,0.115,-0.275,...,18290,7.93,0.58,DA2.7,Gaia/unWISE
92.516837,-10.517842,16.65,0.07,16.39,0.14,-0.916,1.402,1.673,...,19570,8.04,0.65,...,Gaia/VHS/unWISE
92.735204,47.990124,15.53,0.05,15.64,0.09,-0.744,-1.266,-0.62,...,13145,8.23,0.75,...,Gaia/UHS/unWISE
93.154661,-46.570347,16.69,0.06,17.04,0.16,1.156,-1.288,-1.658,...,32955,7.06,0.35,...,Gaia/unWISE
93.180899,2.54783,16.85,0.08,16.88,0.22,0.979,0.406,-0.026,...,14517,8.0,0.61,...,Gaia/UHS/unWISE
93.278287,39.1144,16.25,0.06,16.52,0.17,14.422,5.421,-1.182,Mag,44251,7.88,0.62,...,Gaia/UHS/unWISE
93.444269,20.841213,15.39,0.05,15.73,0.11,1.773,-1.565,-2.262,...,8839,7.6,0.41,DA+DQ,Gaia/unWISE
93.460574,1.073992,13.98,0.04,13.93,0.05,1.553,0.795,-0.469,...,4745,7.86,0.49,...,Gaia/SDSS/UHS/unWISE
93.85156,-38.806459,17.18,0.08,17.0,0.17,1.938,2.248,1.091,...,25738,7.84,0.55,...,Gaia/VHS/unWISE
93.966791,-45.030902,16.37,0.05,16.48,0.11,0.538,-0.368,-0.597,...,14390,7.94,0.58,...,Gaia/unWISE
94.058997,-59.208957,14.59,0.04,14.72,0.06,-3.385,-4.19,-0.963,...,14741,7.87,0.54,DB3+,Gaia/unWISE
94.1442,-4.529679,15.91,0.05,15.87,0.1,-1.784,-0.558,0.521,...,22044,7.92,0.59,...,Gaia/VHS/unWISE
94.382975,-42.749314,17.45,0.08,17.34,0.2,-2.262,-0.393,0.62,...,17785,7.94,0.59,...,Gaia/unWISE
94.520638,-39.644016,16.48,0.06,16.63,0.13,-0.095,-1.033,-0.856,...,8253,8.05,0.63,...,Gaia/unWISE
94.553685,-80.197249,15.24,0.04,15.34,0.06,-0.672,-1.43,-0.659,...,13670,8.4,0.86,DA,Gaia/VHS/unWISE
94.56366,-51.38479,16.72,0.06,16.84,0.13,2.022,0.499,-0.554,...,36551,7.91,0.62,...,Gaia/unWISE
94.713155,77.457641,16.94,0.07,17.01,0.18,0.033,-0.241,-0.232,...,11402,8.03,0.62,...,Gaia/unWISE
94.883991,15.443437,16.25,0.07,16.12,0.13,2.214,2.384,0.93,...,14354,8.02,0.62,...,Gaia/unWISE
94.985036,-17.972115,14.69,0.04,14.54,0.05,30.655,29.158,1.556,Mag,8876,7.16,0.28,...,Gaia/VHS/unWISE
94.993295,-17.885446,16.98,0.08,16.95,0.21,1.449,0.968,0.279,...,20076,8.04,0.65,...,Gaia/VHS/unWISE
95.003818,-23.583397,15.24,0.04,15.11,0.07,28.029,24.986,1.488,Mag,16033,7.29,0.35,...,Gaia/VHS/unWISE
95.16201,34.718149,16.31,0.06,16.08,0.13,1.188,2.533,1.544,...,9948,8.08,0.65,DA,Gaia/SDSS/UHS/unWISE
95.217707,13.40827,15.81,0.05,16.29,0.14,2.026,-1.835,-2.545,...,41373,7.69,0.53,DA1.0,Gaia/unWISE
95.226997,7.013583,16.22,0.06,16.23,0.14,0.962,0.6,0.058,...,10128,7.6,0.42,...,Gaia/SDSS/unWISE
95.252153,-45.069088,16.89,0.06,16.86,0.14,3.493,2.36,0.367,...,21174,7.9,0.57,...,Gaia/unWISE
95.322032,37.006425,16.41,0.07,16.22,0.14,-0.466,1.26,1.322,...,19940,8.04,0.64,DA,Gaia/UHS/unWISE
95.3361,-6.825046,16.45,0.07,16.06,0.11,1.0,4.037,2.779,...,11552,8.28,0.78,...,Gaia/VHS/unWISE
95.424034,-40.273436,15.09,0.04,15.11,0.06,-3.1,-3.139,-0.398,...,6248,8.24,0.74,DZ,Gaia/unWISE
95.719543,-75.677697,15.91,0.05,16.1,0.09,-0.381,-1.898,-1.341,...,13286,8.21,0.74,DA,Gaia/VHS/unWISE
95.763376,-28.746537,16.46,0.06,16.36,0.12,-0.302,0.864,0.895,...,20979,7.72,0.48,...,Gaia/unWISE
95.942623,-16.498904,16.41,0.06,16.62,0.15,-0.413,-1.292,-0.964,...,18513,8.06,0.65,...,Gaia/VHS/unWISE
96.019665,-29.036448,15.79,0.05,15.85,0.09,-1.137,-1.437,-0.53,...,6524,7.95,0.56,...,Gaia/unWISE
96.050319,-55.481144,16.83,0.06,16.72,0.13,-1.633,0.032,0.873,...,16432,7.99,0.61,...,Gaia/unWISE
96.10746,-32.958389,15.58,0.05,15.66,0.08,0.123,-0.607,-0.561,...,10862,7.54,0.4,DAB,Gaia/VHS/unWISE
96.196809,-52.991494,16.06,0.05,16.22,0.09,-0.449,-1.549,-1.032,...,14412,8.0,0.61,...,Gaia/unWISE
96.479495,-14.245316,15.94,0.05,16.01,0.1,-0.059,-0.536,-0.417,...,8021,8.24,0.75,...,Gaia/VHS/unWISE
96.586244,-18.83496,15.26,0.04,15.31,0.07,-0.866,-1.193,-0.405,...,7291,7.96,0.57,...,Gaia/VHS/unWISE
96.89379,-19.573738,16.0,0.05,16.05,0.11,-0.104,-0.417,-0.297,...,7109,7.9,0.53,...,Gaia/SDSS/VHS/unWISE
97.161131,-21.627441,15.88,0.05,16.1,0.11,-0.37,-1.924,-1.448,...,8234,7.97,0.58,...,Gaia/VHS/unWISE
97.268161,41.512263,15.62,0.05,15.71,0.1,-1.438,-1.545,-0.496,...,17329,8.06,0.65,DA2.9,Gaia/UHS/unWISE
97.378907,38.304585,16.69,0.07,16.27,0.14,4.488,5.819,2.605,...,38457,7.68,0.52,...,Gaia/UHS/unWISE
97.42901,39.143555,16.01,0.06,15.99,0.11,-1.987,-1.081,0.119,...,6729,7.93,0.55,...,Gaia/UHS/unWISE
98.086533,27.394406,16.71,0.08,16.44,0.17,-2.667,0.145,1.41,...,12227,7.32,0.34,DA,Gaia/SDSS/UHS/unWISE
98.149442,55.983804,15.8,0.05,15.95,0.1,-0.337,-1.292,-0.91,...,10006,8.53,0.94,...,Gaia/UHS/unWISE
98.319635,75.317382,16.06,0.05,15.98,0.1,1.143,1.602,0.683,...,8617,8.52,0.93,...,Gaia/unWISE
98.365807,-7.510698,16.4,0.06,16.21,0.12,2.076,2.898,1.373,...,17219,8.12,0.69,...,Gaia/VHS/unWISE
98.459415,10.687902,14.67,0.04,14.83,0.06,0.054,-1.258,-1.011,...,26973,7.91,0.59,DA1.8,Gaia/unWISE
98.569083,38.815304,15.92,0.05,16.09,0.12,0.616,-0.705,-0.918,...,12289,8.5,0.92,DA,Gaia/UHS/unWISE
98.875047,-59.333161,16.07,0.05,16.1,0.09,-0.342,-0.292,-0.04,...,16183,7.99,0.61,...,Gaia/unWISE
98.895765,48.386122,16.98,0.08,17.15,0.24,0.143,-0.542,-0.557,...,12808,8.02,0.62,...,Gaia/UHS/unWISE
99.124489,40.906872,15.95,0.05,15.42,0.08,0.447,5.868,4.329,Color,7614,8.37,0.83,DA6.3,Gaia/UHS/unWISE
99.484607,21.841207,16.09,0.06,15.95,0.12,-0.071,1.262,1.109,...,10296,8.14,0.68,...,Gaia/UHS/unWISE
99.739715,-3.433498,17.2,0.09,17.06,0.23,-1.191,0.179,0.657,...,16790,8.03,0.63,...,Gaia/VHS/unWISE
99.9938,61.789765,16.63,0.07,16.18,0.12,-0.832,3.068,3.011,Color,10039,8.02,0.61,...,Gaia/unWISE
100.303318,47.738057,15.15,0.04,15.21,0.07,0.403,-0.085,-0.316,...,13981,8.23,0.75,DAP3.4,Gaia/UHS/unWISE
100.603573,-28.967208,16.28,0.06,16.46,0.14,5.41,1.911,-0.866,...,17572,7.99,0.61,...,Gaia/unWISE
100.680185,12.730962,16.73,0.08,16.66,0.19,2.039,1.392,0.398,...,11267,7.67,0.44,...,Gaia/unWISE
100.831337,44.661084,17.15,0.09,16.6,0.17,2.957,5.109,2.853,...,21546,7.65,0.47,DA2.0,Gaia/UHS/unWISE
100.84267,-82.610724,16.69,0.06,16.68,0.12,1.655,1.29,0.249,...,15344,8.41,0.87,DA,Gaia/VHS/unWISE
101.002148,9.434523,15.13,0.04,15.07,0.07,0.245,0.541,0.273,...,6110,8.05,0.62,...,Gaia/SDSS/unWISE
101.021923,-3.868553,15.37,0.05,14.69,0.06,19.387,26.596,6.72,"Mag, Color",19936,8.03,0.64,...,Gaia/unWISE
101.125008,27.519638,15.99,0.06,15.95,0.12,0.471,0.62,0.285,...,6924,8.37,0.83,DA,Gaia/SDSS/UHS/unWISE
101.220193,26.163294,16.45,0.07,16.76,0.21,-1.575,-1.922,-1.197,...,17751,7.78,0.5,DA3:,Gaia/UHS/unWISE
101.309562,-30.361972,17.14,0.08,16.93,0.19,3.165,2.842,1.1,...,18405,7.42,0.4,...,Gaia/unWISE
101.362275,43.75444,16.17,0.06,16.05,0.12,-1.149,0.379,0.925,...,16557,7.94,0.58,DA3.1,Gaia/UHS/unWISE
101.390046,78.584403,17.16,0.08,17.18,0.21,1.738,0.885,0.101,...,25963,8.0,0.63,...,Gaia/unWISE
101.664104,24.888953,16.66,0.07,16.3,0.15,1.097,3.154,2.169,...,15594,8.0,0.61,...,Gaia/UHS/unWISE
101.666965,-52.186928,16.66,0.06,16.81,0.14,-0.055,-0.822,-0.694,...,16767,8.47,0.91,...,Gaia/VHS/unWISE
101.703652,-52.897093,16.61,0.06,16.73,0.13,0.467,-0.269,-0.464,...,22926,8.03,0.65,...,Gaia/unWISE
102.027862,-20.9771,15.03,0.04,15.03,0.06,-0.545,-1.326,-0.679,...,5001,7.87,0.5,...,Gaia/VHS/unWISE
102.23357,-25.39623,14.56,0.04,14.7,0.06,0.147,-1.014,-0.866,...,28693,7.95,0.62,DA1.8,Gaia/VHS/unWISE
102.3622,75.356878,15.92,0.05,16.01,0.1,-1.22,-1.772,-0.796,...,6481,8.21,0.72,DA,Gaia/unWISE
102.395218,-76.416141,16.02,0.05,15.67,0.07,17.238,18.319,3.38,"Mag, Color",23556,8.15,0.72,...,Gaia/VHS/unWISE
102.471579,17.372107,16.97,0.09,16.42,0.16,0.86,4.046,3.004,Color,22436,8.04,0.65,...,Gaia/UHS/unWISE
102.734919,-19.258469,16.69,0.07,17.17,0.25,0.82,-1.519,-1.705,...,11270,8.08,0.65,...,Gaia/SDSS/VHS/unWISE
102.803885,19.967862,16.19,0.06,16.49,0.17,4.876,0.788,-1.327,...,31535,7.79,0.55,DA,Gaia/UHS/unWISE
103.05559,36.761814,16.98,0.08,16.9,0.22,-0.4,0.264,0.402,...,10688,8.18,0.71,DC,Gaia/UHS/unWISE
103.134137,-35.053353,17.0,0.08,16.38,0.12,1.441,5.844,3.978,Color,17908,8.08,0.67,...,Gaia/VHS/unWISE
103.178417,14.272205,16.08,0.06,15.89,0.11,2.577,3.407,1.453,...,10474,8.21,0.73,...,Gaia/SDSS/UHS/unWISE
103.192038,55.981497,16.91,0.07,17.0,0.2,-0.7,-0.605,-0.273,...,10302,8.22,0.74,...,Gaia/UHS/unWISE
103.359868,64.059964,15.17,0.04,15.21,0.07,-0.86,-1.434,-0.571,...,5867,8.1,0.65,DA8.4,Gaia/unWISE
103.375521,-39.90713,14.74,0.04,14.79,0.06,-0.818,-1.704,-0.749,...,6155,8.02,0.6,DA8.0,Gaia/unWISE
103.396901,-39.924936,14.52,0.04,14.58,0.05,-0.42,-1.126,-0.561,...,7093,8.0,0.59,DA7.0,Gaia/unWISE
103.458815,63.931077,15.03,0.04,15.28,0.07,-0.881,-3.841,-2.468,...,6038,8.04,0.61,DA,Gaia/unWISE
103.557839,-2.156137,15.86,0.05,15.93,0.11,-0.93,-0.765,-0.149,...,31859,8.14,0.73,DA1.5,Gaia/unWISE
103.715169,31.815149,16.47,0.07,16.63,0.18,-1.297,-1.308,-0.659,...,9392,8.07,0.64,DA,Gaia/UHS/unWISE
104.265414,-43.57084,16.86,0.07,17.03,0.17,3.699,0.999,-0.667,...,23450,7.94,0.6,...,Gaia/unWISE
104.305818,18.258378,16.66,0.07,16.6,0.18,2.26,1.599,0.429,...,16923,7.97,0.6,...,Gaia/UHS/unWISE
104.345644,2.682697,15.88,0.05,15.92,0.11,1.178,0.667,-0.07,...,9807,8.53,0.94,DC5,Gaia/unWISE
104.393161,-55.603419,15.65,0.04,15.65,0.07,0.062,0.028,-0.017,...,6976,7.59,0.4,...,Gaia/unWISE
104.824791,-70.832019,16.7,0.06,16.72,0.12,2.108,1.362,0.064,...,10512,8.21,0.73,...,Gaia/VHS/unWISE
105.173932,-7.571238,15.14,0.04,15.03,0.07,0.229,1.139,0.736,...,5882,8.28,0.77,DC,Gaia/unWISE
105.217062,31.959611,14.68,0.04,14.86,0.06,-4.338,-6.704,-2.466,...,4829,7.88,0.51,DC10,Gaia/UHS/unWISE
105.25769,23.365196,16.14,0.06,15.59,0.09,11.423,14.116,4.366,"Mag, Color",17496,7.89,0.56,...,Gaia/UHS/unWISE
105.543226,4.488888,16.9,0.08,16.87,0.21,-0.005,0.276,0.254,...,16712,7.94,0.58,...,Gaia/unWISE
105.551546,-54.712125,16.1,0.05,16.14,0.09,1.023,0.56,-0.138,...,10501,8.0,0.6,...,Gaia/unWISE
105.581762,-58.834969,14.97,0.04,14.93,0.05,-0.6,0.279,0.607,...,13691,8.49,0.92,DA3.5,Gaia/unWISE
105.690973,0.055201,15.1,0.04,14.8,0.06,3.624,6.952,2.942,...,12176,8.08,0.65,...,Gaia/unWISE
105.74611,44.114923,15.16,0.04,15.21,0.07,2.108,1.333,-0.247,...,10609,8.04,0.63,DA,Gaia/UHS/unWISE
105.986293,78.084123,14.6,0.04,14.59,0.05,-0.106,-0.519,-0.316,...,5349,7.86,0.5,...,Gaia/unWISE
105.988994,25.57152,14.14,0.04,14.26,0.05,-1.231,-2.396,-0.973,...,11466,8.04,0.63,...,Gaia/UHS/unWISE
106.236931,6.993752,16.68,0.07,16.96,0.23,1.319,-0.591,-1.03,...,11989,8.09,0.66,...,Gaia/UHS/unWISE
106.473851,68.818114,16.94,0.07,16.7,0.15,-4.524,-0.943,1.411,...,12855,8.1,0.66,DB,Gaia/unWISE
106.480624,-50.879678,15.97,0.05,16.0,0.08,-3.968,-3.286,-0.321,...,6362,8.14,0.67,DC,Gaia/unWISE
106.97852,-74.641087,15.39,0.04,15.33,0.06,3.42,3.946,0.819,...,18183,8.15,0.71,...,Gaia/VHS/unWISE
107.030901,-60.44327,17.06,0.07,16.88,0.15,-1.54,0.469,1.182,...,21679,8.07,0.67,...,Gaia/unWISE
107.074953,55.970334,17.16,0.09,17.0,0.2,-1.307,0.343,0.874,...,39680,7.98,0.66,...,Gaia/UHS/unWISE
107.215353,-67.109133,14.19,0.04,14.17,0.04,-2.522,-3.283,-0.663,...,4881,7.86,0.5,DC,Gaia/VHS/unWISE
107.249201,-71.732108,16.32,0.05,16.42,0.1,-0.865,-1.386,-0.696,...,7803,7.53,0.38,...,Gaia/VHS/unWISE
107.255459,32.980042,17.02,0.09,16.68,0.19,-0.334,1.823,1.767,...,24325,8.03,0.65,...,Gaia/UHS/unWISE
107.259098,-34.298125,16.84,0.07,17.05,0.21,1.45,-0.259,-0.801,...,10859,8.29,0.78,...,Gaia/VHS/unWISE
107.353526,-32.083197,15.61,0.05,15.61,0.08,-0.888,-0.435,0.172,...,10060,7.98,0.59,DA5.0,Gaia/VHS/unWISE
107.416016,-19.122371,16.68,0.07,16.57,0.16,-0.066,0.726,0.671,...,13936,7.7,0.46,...,Gaia/VHS/unWISE
107.454578,-51.616646,16.22,0.05,16.36,0.1,-0.956,-1.807,-0.989,...,8252,7.86,0.51,...,Gaia/unWISE
107.520127,29.400652,15.98,0.05,16.08,0.12,-1.698,-1.563,-0.508,...,14019,7.89,0.55,DA3.4,Gaia/SDSS/UHS/unWISE
107.665167,-41.740674,15.83,0.05,16.03,0.09,0.28,-1.518,-1.417,...,10760,8.05,0.63,...,Gaia/unWISE
107.713275,-34.352425,16.31,0.06,16.34,0.13,0.347,0.145,-0.049,...,11085,8.02,0.61,...,Gaia/VHS/unWISE
107.932042,9.48098,16.2,0.06,15.86,0.11,10.37,9.896,2.461,Mag,13599,7.89,0.55,...,Gaia/UHS/unWISE
107.953462,-2.67562,16.52,0.07,16.8,0.19,-0.557,-1.527,-1.179,...,13465,7.91,0.56,...,Gaia/unWISE
108.085359,-18.265387,15.92,0.06,16.19,0.13,9.328,3.448,-1.511,...,12427,8.64,1.01,...,Gaia/unWISE
108.339436,21.568003,15.23,0.05,15.3,0.08,0.906,0.135,-0.431,...,10398,7.96,0.58,DA4.7,Gaia/UHS/unWISE
108.945353,-38.867537,16.0,0.05,15.88,0.09,-1.132,0.591,1.14,...,13887,7.98,0.6,...,Gaia/VHS/unWISE
108.959203,-37.111043,15.83,0.05,15.99,0.1,-0.402,-1.589,-1.105,...,7314,8.43,0.87,...,Gaia/VHS/unWISE
108.959649,-77.374836,15.99,0.05,16.08,0.08,-0.056,-0.908,-0.698,...,6949,8.13,0.67,...,Gaia/VHS/unWISE
109.167894,-55.229737,16.43,0.05,16.31,0.09,-0.222,1.178,1.094,...,10375,8.08,0.65,...,Gaia/unWISE
109.280782,62.235425,16.06,0.05,16.24,0.12,-0.595,-1.627,-1.098,...,11749,8.12,0.68,DA:,Gaia/unWISE
109.292433,74.010902,13.95,0.04,13.78,0.04,24.074,25.598,1.998,Mag,14723,7.15,0.31,DA2.6,Gaia/unWISE
109.424286,-4.846821,16.66,0.07,16.3,0.14,2.687,4.195,2.174,...,14980,7.97,0.6,...,Gaia/unWISE
109.465785,-28.491137,16.46,0.07,16.13,0.12,0.015,2.76,2.297,...,10643,8.01,0.61,...,Gaia/VHS/unWISE
109.99835,40.355704,15.41,0.05,15.41,0.08,-0.6,-0.129,0.252,...,16483,7.88,0.55,DB3,Gaia/SDSS/UHS/unWISE
110.038144,46.811516,15.5,0.05,15.6,0.09,0.173,-0.64,-0.623,...,9931,7.91,0.55,...,Gaia/UHS/unWISE
110.145532,-65.922004,17.13,0.07,17.42,0.2,0.132,-1.298,-1.246,...,12769,7.37,0.36,...,Gaia/VHS/unWISE
110.750828,16.284668,15.47,0.05,15.25,0.08,-2.809,0.363,1.999,...,11639,8.32,0.8,...,Gaia/UHS/unWISE
110.82303,63.024058,16.53,0.06,15.94,0.1,7.031,10.781,4.465,"Mag, Color",18276,7.95,0.59,...,Gaia/unWISE
110.908364,-71.604092,16.73,0.06,16.51,0.11,10.79,9.308,1.819,Mag,23779,8.02,0.64,...,Gaia/VHS/unWISE
111.066748,58.860227,16.05,0.05,16.14,0.11,-0.63,-1.126,-0.632,...,7144,8.1,0.65,...,Gaia/UHS/unWISE
111.082769,-52.307665,17.75,0.1,17.3,0.19,-1.248,1.761,2.146,...,33165,7.44,0.43,...,Gaia/unWISE
111.80896,-7.31063,14.12,0.04,14.19,0.05,1.265,0.258,-0.656,...,7586,8.79,1.09,...,Gaia/unWISE
112.020738,-13.049757,15.77,0.05,15.81,0.1,-0.495,-0.318,0.009,...,23556,8.08,0.68,...,Gaia/SDSS/unWISE
112.177886,17.131127,16.66,0.08,16.78,0.21,-0.385,-0.617,-0.412,...,11363,7.99,0.6,...,Gaia/SDSS/UHS/unWISE
112.372911,39.169487,16.28,0.06,16.27,0.14,-1.94,-0.858,0.182,...,12717,7.93,0.57,DA3.8,Gaia/SDSS/UHS/unWISE
112.499363,27.277713,15.68,0.05,15.48,0.09,3.807,4.847,1.721,...,9139,7.95,0.57,DA,Gaia/SDSS/UHS/unWISE
112.793067,24.28418,15.65,0.05,15.06,0.07,15.136,19.493,5.309,"Mag, Color",15776,7.86,0.54,...,Gaia/SDSS/UHS/unWISE
112.926254,-7.063546,16.33,0.06,16.42,0.15,1.181,0.13,-0.434,...,8143,7.97,0.58,...,Gaia/VHS/unWISE
112.937935,23.897935,16.35,0.06,16.32,0.15,-0.309,0.13,0.261,...,11597,8.01,0.61,DA,Gaia/SDSS/UHS/unWISE
113.213349,69.159504,16.83,0.07,16.67,0.16,4.284,3.481,1.013,...,14481,8.14,0.69,DA,Gaia/unWISE
113.303995,57.849823,17.03,0.08,17.12,0.23,1.975,0.597,-0.211,...,16632,8.65,1.02,...,Gaia/UHS/unWISE
113.360549,-44.890456,15.09,0.04,15.18,0.06,0.837,-0.184,-0.679,...,9484,8.01,0.6,...,Gaia/VHS/unWISE
113.379085,64.156512,14.33,0.04,14.32,0.05,-1.769,-2.303,-0.521,...,5135,7.82,0.48,DA11P,Gaia/unWISE
113.613582,48.686747,15.35,0.05,15.6,0.09,-0.529,-2.62,-1.849,...,14409,8.61,0.99,DA3.4,Gaia/UHS/unWISE
113.950925,2.406544,15.79,0.05,15.89,0.11,-0.45,-0.781,-0.423,...,22975,7.95,0.6,...,Gaia/UHS/unWISE
114.063606,79.67634,16.44,0.06,16.58,0.12,-0.329,-1.032,-0.73,...,18973,7.94,0.59,...,Gaia/unWISE
114.06739,16.382388,16.93,0.09,16.23,0.14,0.977,5.473,3.954,Color,15618,7.02,0.28,DA,Gaia/SDSS/UHS/unWISE
114.330368,52.251756,16.62,0.07,16.66,0.17,2.775,1.297,-0.081,...,12008,7.99,0.6,...,Gaia/UHS/unWISE
114.663192,7.326812,16.1,0.06,15.85,0.11,0.815,2.803,1.879,...,13151,8.04,0.63,...,Gaia/UHS/unWISE
114.838955,-54.930687,17.04,0.07,17.33,0.2,0.192,-1.212,-1.192,...,15483,8.27,0.78,...,Gaia/unWISE
115.469978,-57.145423,15.75,0.05,15.84,0.08,0.564,-0.114,-0.431,...,20745,7.74,0.49,DA2.3,Gaia/unWISE
115.485104,15.187348,16.25,0.06,16.54,0.17,-0.149,-1.538,-1.337,...,14641,7.97,0.6,DA,Gaia/SDSS/UHS/unWISE
115.555575,31.950811,16.51,0.07,16.87,0.22,1.527,-0.909,-1.402,...,9562,8.24,0.75,DAH,Gaia/SDSS/UHS/unWISE
115.708928,-54.822139,17.14,0.07,17.19,0.17,3.937,1.825,-0.08,...,19405,7.86,0.55,...,Gaia/unWISE
116.18826,24.719741,16.84,0.08,16.67,0.19,-0.135,0.885,0.851,...,12339,7.97,0.59,DA3.9,Gaia/SDSS/UKIDSS/unWISE
116.623405,-6.417279,16.15,0.06,16.9,0.21,1.271,-2.811,-3.077,...,30145,7.3,0.4,...,Gaia/VHS/unWISE
116.637662,35.172952,17.23,0.1,16.82,0.21,0.136,2.066,1.767,...,15133,7.98,0.6,DA,Gaia/SDSS/UHS/unWISE
116.678558,62.091026,17.19,0.09,17.07,0.21,-0.466,0.467,0.619,...,21268,8.13,0.7,...,Gaia/unWISE
116.766445,-66.234766,16.53,0.06,16.61,0.12,-2.336,-1.824,-0.371,...,10632,8.17,0.71,...,Gaia/VHS/unWISE
116.790374,-3.02956,16.49,0.07,16.19,0.13,8.479,7.526,1.963,Mag,12166,8.02,0.62,...,Gaia/VHS/unWISE
116.857287,44.146046,15.38,0.05,15.63,0.09,-0.689,-2.539,-1.716,...,15106,8.44,0.89,DA3.3,Gaia/SDSS/UHS/unWISE
116.87573,11.125521,16.08,0.06,16.01,0.12,-0.406,0.438,0.586,...,7926,8.86,1.13,DA,Gaia/SDSS/UHS/unWISE
117.174624,-3.393003,15.9,0.05,16.05,0.11,-0.186,-1.096,-0.845,...,12135,8.08,0.65,...,Gaia/VHS/unWISE
117.176863,11.417468,16.42,0.07,16.36,0.15,0.152,0.59,0.449,...,10074,8.62,1.0,...,Gaia/SDSS/UHS/unWISE
117.316148,-39.011862,15.57,0.05,15.19,0.07,17.226,19.531,3.728,"Mag, Color",19256,8.1,0.68,...,Gaia/VHS/unWISE
117.480519,36.922561,17.29,0.1,16.92,0.22,2.468,3.139,1.658,...,25706,8.17,0.73,DA,Gaia/SDSS/UHS/unWISE
117.890018,-3.905526,16.11,0.06,16.15,0.12,-0.7,-0.491,-0.07,...,15243,7.46,0.39,...,Gaia/VHS/unWISE
117.922769,11.341408,16.55,0.07,16.48,0.17,0.774,0.954,0.495,...,11803,7.92,0.56,...,Gaia/SDSS/UHS/unWISE
117.93995,10.992025,16.11,0.06,15.82,0.1,20.363,16.633,2.375,Mag,30928,7.48,0.44,...,Gaia/SDSS/UHS/unWISE
118.128173,44.797171,17.05,0.09,16.81,0.2,-3.466,-0.458,1.141,...,9546,8.19,0.71,DQ,Gaia/SDSS/UHS/unWISE
118.270848,61.36738,15.51,0.05,15.65,0.09,0.212,-1.122,-1.041,...,8490,8.33,0.8,D,Gaia/unWISE
118.362959,52.490975,14.91,0.04,14.92,0.06,-0.722,-0.621,-0.011,...,7629,8.47,0.9,DC,Gaia/SDSS/UHS/unWISE
118.368103,-51.242858,15.4,0.04,15.44,0.07,-0.395,-0.449,-0.1,...,9375,8.4,0.85,...,Gaia/unWISE
118.495436,-0.163864,16.45,0.06,16.35,0.14,0.33,0.963,0.685,...,9753,7.93,0.56,...,Gaia/SDSS/VHS/unWISE
118.621972,66.184343,15.95,0.05,16.21,0.11,-0.838,-2.54,-1.752,...,7183,8.21,0.73,...,Gaia/SDSS/unWISE
118.831164,48.009485,16.93,0.08,17.1,0.24,-1.305,-1.122,-0.565,...,16518,7.21,0.33,DA,Gaia/SDSS/UHS/unWISE
118.85767,36.363631,15.41,0.05,15.49,0.09,-0.57,-1.194,-0.646,...,7735,7.92,0.55,DA6.4,Gaia/SDSS/UHS/unWISE
119.004625,57.698061,15.0,0.04,15.1,0.07,-0.501,-1.319,-0.713,...,10094,8.34,0.82,DC5,Gaia/UHS/unWISE
119.094519,8.211247,16.71,0.07,16.93,0.23,-0.542,-1.031,-0.765,...,11058,8.28,0.78,...,Gaia/SDSS/UHS/unWISE
119.129629,41.662649,15.74,0.05,15.83,0.1,-0.767,-1.316,-0.685,...,6797,8.36,0.82,DA,Gaia/SDSS/UHS/unWISE
119.329007,14.347889,16.73,0.08,16.19,0.14,-0.936,3.165,3.164,Color,13571,7.37,0.36,...,Gaia/SDSS/UHS/unWISE
119.44568,-37.550833,16.52,0.06,16.26,0.11,2.229,3.736,1.896,...,14250,8.23,0.75,...,Gaia/unWISE
119.60577,-13.372469,14.66,0.04,14.76,0.06,0.903,-1.072,-1.402,...,5390,7.68,0.43,...,Gaia/VHS/unWISE
119.616328,35.899642,15.98,0.06,16.02,0.12,1.077,0.548,-0.083,...,16380,7.92,0.57,DA,Gaia/SDSS/UHS/unWISE
119.82993,61.128565,16.37,0.06,16.54,0.14,-0.233,-0.946,-0.73,...,36186,8.03,0.68,...,Gaia/unWISE
119.873438,47.585904,15.83,0.05,15.86,0.1,0.485,0.168,-0.122,...,8968,8.1,0.66,DA,Gaia/SDSS/UHS/unWISE
119.951615,2.401149,15.85,0.05,15.81,0.1,0.426,0.824,0.458,...,15158,8.06,0.65,...,Gaia/UHS/unWISE
119.996486,43.58989,15.23,0.04,15.23,0.07,1.112,0.865,0.006,...,7142,8.68,1.03,DAH,Gaia/SDSS/UHS/unWISE
120.312573,10.345692,16.55,0.07,16.51,0.17,-0.264,0.235,0.329,...,14262,7.41,0.38,...,Gaia/SDSS/UHS/unWISE
120.615318,56.532014,15.23,0.04,14.75,0.06,12.008,17.154,4.845,"Mag, Color",10499,8.03,0.62,...,Gaia/UHS/unWISE
120.619046,-48.873208,16.63,0.06,16.75,0.14,1.507,0.207,-0.529,...,15638,7.87,0.54,...,Gaia/VHS/unWISE
121.065816,-83.450449,17.11,0.07,17.39,0.2,-0.517,-1.301,-1.001,...,27983,7.72,0.5,...,Gaia/VHS/unWISE
121.12255,42.21975,16.64,0.07,16.87,0.21,-1.039,-1.402,-0.898,...,9099,7.97,0.58,DA,Gaia/SDSS/UHS/unWISE
121.406664,38.535591,15.74,0.05,15.96,0.12,-1.803,-2.541,-1.286,...,10917,8.22,0.74,DZ,Gaia/SDSS/UHS/unWISE
121.492979,41.158741,16.17,0.06,16.59,0.17,-0.489,-2.372,-1.962,...,42999,7.39,0.43,DA.9,Gaia/SDSS/UHS/unWISE
121.727568,-66.305884,13.85,0.04,13.95,0.04,-1.865,-2.947,-0.854,...,10817,8.2,0.72,DQ,Gaia/VHS/unWISE
121.913673,13.353169,16.3,0.06,16.27,0.14,2.555,1.702,0.263,...,10101,7.35,0.34,DA,Gaia/SDSS/UHS/unWISE
122.296423,35.465487,14.71,0.04,14.77,0.06,0.258,-0.343,-0.429,...,8745,7.79,0.48,DA,Gaia/SDSS/UHS/unWISE
122.382817,-72.98771,16.14,0.05,16.36,0.09,-0.715,-2.112,-1.36,...,34168,8.1,0.71,DA1.6,Gaia/VHS/unWISE
122.395421,-46.386478,15.77,0.05,16.0,0.1,2.636,-0.286,-1.695,...,7661,7.58,0.4,...,Gaia/VHS/unWISE
122.443175,29.341971,15.26,0.05,14.97,0.07,-1.07,2.491,2.602,...,7014,8.08,0.64,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
122.503394,-24.350382,16.01,0.06,15.81,0.1,0.823,2.7,1.732,...,17355,7.9,0.56,...,Gaia/VHS/unWISE
122.516362,3.490696,15.63,0.05,15.7,0.1,-0.396,-0.538,-0.236,...,19677,8.03,0.64,...,Gaia/SDSS/UHS/unWISE
122.548396,-10.674516,16.29,0.06,16.63,0.16,-1.23,-2.447,-1.693,...,8736,7.93,0.56,...,Gaia/VHS/unWISE
122.591822,0.696664,16.48,0.07,16.41,0.16,0.428,0.733,0.453,...,10044,7.67,0.44,...,Gaia/SDSS/UHS/unWISE
122.883179,43.386875,16.38,0.06,16.31,0.14,0.59,1.075,0.647,...,22229,8.54,0.96,DA,Gaia/SDSS/UHS/unWISE
123.053923,59.396292,16.93,0.08,16.84,0.18,0.759,1.112,0.663,...,27257,7.26,0.39,DA1.8,Gaia/UHS/unWISE
123.157868,17.616687,13.94,0.04,14.01,0.05,-0.264,-0.949,-0.525,...,16200,8.06,0.65,DA,Gaia/SDSS/UHS/unWISE
123.273035,14.054767,17.08,0.09,16.92,0.22,-1.517,0.164,0.779,...,20029,8.37,0.85,DA,Gaia/SDSS/UHS/unWISE
123.303651,11.510618,16.52,0.07,16.28,0.14,1.411,2.573,1.531,...,10222,7.97,0.59,...,Gaia/SDSS/UHS/unWISE
123.426232,23.339737,16.72,0.08,16.61,0.18,-1.52,-0.053,0.629,...,16176,8.01,0.62,DA3.1,Gaia/SDSS/UKIDSS/unWISE
123.694412,62.304525,16.56,0.06,16.73,0.16,0.085,-0.809,-0.765,...,12918,7.97,0.59,...,Gaia/unWISE
123.700908,24.927674,16.62,0.08,16.78,0.21,-1.375,-1.234,-0.593,...,8754,8.25,0.75,DQ,Gaia/SDSS/UKIDSS/unWISE
123.890714,64.305327,15.45,0.04,15.67,0.08,-0.184,-2.181,-1.665,...,13736,7.85,0.53,DA3.7,Gaia/unWISE
124.023067,-35.678773,16.28,0.06,16.44,0.14,9.644,4.325,-0.79,...,12272,8.03,0.62,...,Gaia/unWISE
124.174685,21.624925,15.74,0.05,15.64,0.1,-2.244,-0.821,0.579,...,6082,7.93,0.55,DA8.3,Gaia/SDSS/UKIDSS/unWISE
124.5483,-2.707587,16.63,0.07,16.34,0.14,4.791,4.88,1.776,...,13156,7.98,0.59,...,Gaia/VHS/unWISE
124.5937,-14.702348,17.07,0.09,16.93,0.21,0.754,1.055,0.639,...,15150,7.42,0.39,...,Gaia/VHS/unWISE
124.648791,-18.545253,16.8,0.08,16.7,0.18,-0.739,0.337,0.634,...,16399,8.24,0.76,...,Gaia/VHS/unWISE
124.688633,12.331085,16.89,0.08,16.58,0.19,0.626,2.043,1.531,...,18348,7.98,0.61,DA2,Gaia/SDSS/UHS/unWISE
124.779495,-61.276318,17.15,0.07,17.04,0.16,0.938,1.336,0.736,...,19731,7.89,0.56,...,Gaia/VHS/unWISE
124.888724,29.559078,16.46,0.07,16.31,0.15,-1.26,0.394,0.951,...,16842,7.89,0.56,DA2.9,Gaia/SDSS/UKIDSS/UHS/unWISE
124.942605,37.523982,15.95,0.05,16.23,0.13,0.096,-1.654,-1.507,...,11920,8.36,0.83,DAP,Gaia/SDSS/UHS/unWISE
125.004562,38.575432,15.78,0.05,16.05,0.12,-0.718,-2.41,-1.732,...,7544,8.02,0.6,DA6.5,Gaia/SDSS/UHS/unWISE
125.045383,-58.813728,16.99,0.07,16.93,0.15,2.959,2.323,0.636,...,30599,7.15,0.37,...,Gaia/VHS/unWISE
125.197163,-27.436133,16.36,0.06,16.44,0.15,0.318,-0.133,-0.266,...,16929,8.04,0.64,...,Gaia/VHS/unWISE
125.377672,-25.19488,16.16,0.06,16.34,0.14,-0.087,-0.986,-0.826,...,21408,7.89,0.57,...,Gaia/VHS/unWISE
125.580265,20.390134,15.38,0.05,15.38,0.08,-0.165,-0.063,0.045,...,7430,7.81,0.48,DC,Gaia/SDSS/UHS/unWISE
125.691965,36.236585,16.08,0.06,15.29,0.08,1.522,9.979,6.649,Color,18701,8.06,0.66,DA2.6,Gaia/SDSS/UHS/unWISE
125.812175,71.970672,16.3,0.06,16.4,0.13,-0.84,-0.988,-0.442,...,15234,7.98,0.6,DA,Gaia/unWISE
125.941741,24.895633,16.92,0.08,16.91,0.22,-1.111,-0.243,0.223,...,34375,7.82,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
126.013789,-12.328597,14.98,0.04,15.02,0.06,0.12,-0.1,-0.153,...,12170,7.88,0.54,...,Gaia/VHS/unWISE
126.035476,-12.080596,16.28,0.06,16.23,0.12,3.597,2.632,0.442,...,16364,7.97,0.6,...,Gaia/VHS/unWISE
126.2842,60.0661,16.66,0.07,16.9,0.2,-0.706,-1.37,-0.984,...,10303,8.03,0.62,DA,Gaia/SDSS/unWISE
126.384509,-7.472976,14.41,0.04,14.57,0.06,0.048,-1.656,-1.285,...,15629,7.97,0.6,...,Gaia/VHS/unWISE
126.386187,-51.124436,15.23,0.04,15.26,0.06,-1.848,-2.798,-0.968,...,5033,7.98,0.57,...,Gaia/VHS/unWISE
126.396966,63.114914,16.53,0.06,16.24,0.12,-1.692,1.354,2.05,...,17175,7.88,0.55,DA2.9,Gaia/unWISE
126.412721,-81.824081,17.34,0.08,17.48,0.22,-1.939,-1.346,-0.49,...,16216,7.96,0.59,...,Gaia/VHS/unWISE
126.570599,-61.149544,16.46,0.06,16.56,0.12,0.731,0.011,-0.37,...,32990,8.04,0.68,...,Gaia/VHS/unWISE
127.202604,-80.326394,16.07,0.05,16.22,0.09,1.325,-0.164,-0.885,...,24379,7.47,0.43,...,Gaia/VHS/unWISE
127.53874,45.341258,15.0,0.04,15.12,0.07,1.134,-0.261,-0.906,...,10135,7.66,0.44,DA4.8,Gaia/SDSS/UHS/unWISE
127.663666,32.694183,14.95,0.04,15.12,0.07,-1.385,-2.902,-1.458,...,7309,8.41,0.86,DA6.8,Gaia/SDSS/UHS/unWISE
127.83337,71.92798,17.15,0.08,16.81,0.17,5.98,5.472,1.874,Mag,24467,7.91,0.58,...,Gaia/unWISE
127.886551,13.378726,16.52,0.07,16.51,0.18,-0.084,0.1,0.126,...,15469,7.87,0.54,DA,Gaia/SDSS/UHS/unWISE
127.966489,-53.676233,15.39,0.04,15.52,0.07,0.584,-0.465,-0.727,...,31872,7.96,0.63,DA1.6,Gaia/VHS/unWISE
127.969134,-26.202061,15.93,0.05,16.04,0.11,0.755,-0.165,-0.542,...,17251,8.16,0.71,...,Gaia/VHS/unWISE
128.140599,81.827178,16.04,0.05,15.19,0.06,13.664,23.398,8.197,"Mag, Color",23809,7.93,0.6,DA:,Gaia/unWISE
128.194006,-57.690189,17.23,0.08,16.77,0.14,-3.283,1.116,2.703,...,12308,8.08,0.66,...,Gaia/VHS/unWISE
128.50034,36.989021,15.72,0.05,15.91,0.11,0.066,-1.331,-1.168,...,9101,8.02,0.61,DA5.5,Gaia/SDSS/UHS/unWISE
128.925674,4.137981,16.99,0.08,16.73,0.19,-2.078,0.398,1.277,...,13467,8.0,0.61,DBA,Gaia/SDSS/UKIDSS/unWISE
129.15561,-28.2776,16.46,0.06,16.36,0.14,-1.808,-0.182,0.738,...,19324,7.87,0.55,...,Gaia/VHS/unWISE
129.399293,-16.353109,16.89,0.08,16.9,0.21,-0.173,0.057,0.123,...,19483,7.91,0.57,...,Gaia/VHS/unWISE
129.494708,-50.295302,14.72,0.04,14.76,0.05,1.947,1.543,-0.128,...,12838,8.32,0.81,...,Gaia/VHS/unWISE
129.732813,-78.467661,17.28,0.07,17.24,0.17,-1.03,-0.093,0.375,...,22032,7.98,0.62,...,Gaia/VHS/unWISE
129.739344,-21.769793,15.88,0.05,16.09,0.11,0.176,-1.341,-1.244,...,21917,7.94,0.59,DA,Gaia/VHS/unWISE
129.836038,-28.025578,16.06,0.05,16.07,0.11,-0.076,0.216,0.223,...,25925,7.99,0.63,...,Gaia/VHS/unWISE
129.928308,-7.808244,16.68,0.07,16.45,0.15,-1.493,0.655,1.296,...,8526,8.0,0.6,...,Gaia/VHS/unWISE
130.031401,40.251006,15.59,0.05,15.51,0.08,2.979,3.253,0.881,...,11479,8.01,0.61,DA4.1,Gaia/SDSS/UHS/unWISE
130.122195,-78.444435,15.69,0.04,15.91,0.08,-0.371,-2.378,-1.691,...,9588,7.89,0.54,...,Gaia/VHS/unWISE
130.266132,3.354629,15.47,0.05,15.65,0.09,-0.424,-1.646,-1.127,...,39068,7.87,0.61,...,Gaia/SDSS/UKIDSS/unWISE
130.439571,-65.195254,15.93,0.05,15.86,0.08,13.534,11.476,0.806,Mag,14569,7.5,0.4,...,Gaia/VHS/unWISE
130.499743,-34.126337,15.58,0.05,15.55,0.08,0.598,0.935,0.395,...,8404,8.08,0.64,...,Gaia/unWISE
130.562276,-2.374072,16.7,0.07,16.84,0.2,0.436,-0.25,-0.401,...,21805,8.83,1.13,...,Gaia/SDSS/VHS/unWISE
130.619362,-26.782899,16.64,0.07,16.88,0.2,4.623,0.882,-0.99,...,14365,8.35,0.83,...,Gaia/VHS/unWISE
130.700758,-13.78711,14.21,0.04,14.21,0.05,-2.578,-2.99,-0.488,...,5498,8.24,0.74,DZ10,Gaia/VHS/unWISE
130.720871,23.006703,15.3,0.05,15.45,0.09,-0.225,-1.157,-0.821,...,26311,7.8,0.54,DA2.0,Gaia/SDSS/UHS/unWISE
130.939672,5.975097,17.16,0.09,16.9,0.22,2.132,2.381,1.209,...,23711,7.33,0.4,DA,Gaia/SDSS/UKIDSS/unWISE
130.996825,26.048835,15.4,0.05,15.68,0.1,-0.823,-2.809,-1.919,...,17620,8.04,0.64,DB3,Gaia/SDSS/UKIDSS/unWISE
131.068177,33.487489,16.55,0.07,16.27,0.14,6.656,5.946,1.823,Mag,23486,8.12,0.7,DA2,Gaia/SDSS/UHS/unWISE
131.072672,75.002521,16.1,0.05,16.21,0.11,6.788,3.477,-0.667,...,11985,7.65,0.44,...,Gaia/unWISE
131.206347,-31.348996,17.11,0.09,16.66,0.17,3.967,5.056,2.373,...,18885,7.96,0.6,...,Gaia/VHS/unWISE
131.240532,45.608352,15.46,0.05,15.52,0.08,2.0,0.987,-0.36,...,8649,7.5,0.38,DA,Gaia/SDSS/UHS/unWISE
131.32034,61.284396,15.66,0.05,15.63,0.08,-0.959,-0.676,0.013,...,5846,8.09,0.64,...,Gaia/SDSS/unWISE
131.353145,38.03148,15.44,0.05,15.46,0.08,-1.043,-0.803,-0.041,...,7974,7.97,0.58,DA6.2,Gaia/SDSS/UHS/unWISE
131.413188,22.957582,15.19,0.04,14.81,0.06,18.412,20.35,3.771,"Mag, Color",18889,7.87,0.55,DB,Gaia/SDSS/UHS/unWISE
131.462714,60.153801,17.41,0.1,16.87,0.19,0.566,3.245,2.529,...,39407,8.03,0.69,DA1.5,Gaia/SDSS/unWISE
131.643266,19.751234,16.7,0.08,16.72,0.2,2.555,1.18,0.028,...,9714,7.27,0.31,DA4.9,Gaia/SDSS/UKIDSS/unWISE
131.684228,35.642369,14.61,0.04,14.72,0.06,0.241,-0.877,-0.828,...,9797,8.36,0.82,DZ,Gaia/SDSS/UHS/unWISE
131.759455,51.481078,15.9,0.05,15.48,0.08,11.445,13.562,3.713,"Mag, Color",21053,7.79,0.52,DA2.0,Gaia/SDSS/UHS/unWISE
131.871782,-18.997004,16.42,0.07,16.49,0.16,-3.414,-2.052,-0.244,...,16980,7.85,0.54,DB3,Gaia/VHS/unWISE
131.94567,-73.213558,15.8,0.05,16.04,0.08,0.1,-2.062,-1.731,...,17604,7.89,0.56,DA2.8,Gaia/VHS/unWISE
132.231877,-79.500702,16.68,0.06,16.67,0.12,0.945,0.945,0.321,...,21970,8.04,0.65,...,Gaia/VHS/unWISE
132.24621,-8.914048,16.35,0.06,16.21,0.12,0.144,1.46,1.178,...,26451,7.94,0.6,...,Gaia/VHS/unWISE
132.288838,34.496626,14.87,0.04,14.96,0.07,-0.68,-1.444,-0.706,...,7426,7.94,0.56,DA6.6,Gaia/SDSS/UHS/unWISE
132.295891,52.872811,16.92,0.08,16.73,0.17,0.706,1.531,1.032,...,12904,8.06,0.64,DB,Gaia/SDSS/UHS/unWISE
132.527869,-15.502251,16.91,0.08,16.32,0.14,0.929,4.761,3.476,Color,14282,7.97,0.6,...,Gaia/VHS/unWISE
132.697617,17.433769,15.32,0.05,15.63,0.09,0.177,-2.442,-2.145,...,19196,8.14,0.7,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
132.780729,-68.571929,17.36,0.08,16.89,0.14,-0.274,3.184,2.829,...,14409,7.95,0.58,...,Gaia/VHS/unWISE
132.916877,16.414451,15.68,0.05,15.59,0.09,-5.34,-3.062,0.486,...,5987,8.09,0.64,DC,Gaia/SDSS/UHS/unWISE
133.003428,-73.39849,16.34,0.05,16.62,0.11,-0.513,-2.241,-1.67,...,37943,7.5,0.45,...,Gaia/VHS/unWISE
133.627501,-25.147175,15.51,0.05,15.51,0.08,-1.181,-0.986,-0.101,...,6623,8.24,0.74,...,Gaia/VHS/unWISE
133.739982,-76.772772,17.32,0.08,16.5,0.11,-0.066,6.865,5.458,Color,15454,8.06,0.65,...,Gaia/VHS/unWISE
133.961105,-26.629734,16.55,0.07,16.69,0.18,-0.776,-1.038,-0.612,...,8454,8.35,0.82,DA,Gaia/VHS/unWISE
133.962483,-26.63113,16.1,0.06,15.95,0.11,0.514,1.678,1.121,...,7811,8.06,0.63,DA,Gaia/VHS/unWISE
134.078804,16.184241,15.95,0.05,16.01,0.12,2.469,1.24,-0.203,...,17276,8.15,0.7,DB2,Gaia/SDSS/UHS/unWISE
134.118559,65.662834,16.05,0.05,16.15,0.11,0.067,-0.539,-0.495,...,19579,8.16,0.72,DA2.5,Gaia/unWISE
134.283674,-60.544914,16.12,0.05,16.39,0.11,-0.332,-2.259,-1.743,...,18193,7.9,0.56,...,Gaia/VHS/unWISE
134.343101,-22.758668,15.29,0.04,15.5,0.08,-0.116,-1.925,-1.496,...,11023,7.97,0.59,...,Gaia/VHS/unWISE
134.377055,40.269472,15.59,0.05,15.89,0.11,-0.337,-2.368,-1.853,...,22670,7.95,0.6,DA2.2,Gaia/SDSS/UHS/unWISE
134.62809,41.441642,16.12,0.06,16.38,0.15,-1.469,-2.398,-1.494,...,7104,8.38,0.84,DAH,Gaia/SDSS/UHS/unWISE
134.637128,5.725033,16.48,0.07,16.41,0.15,1.176,1.146,0.47,...,14507,7.95,0.58,DA,Gaia/SDSS/UKIDSS/unWISE
134.795242,-36.791921,15.25,0.04,15.09,0.07,1.11,3.048,1.648,...,9660,7.97,0.58,...,Gaia/VHS/unWISE
134.806393,-31.404709,16.43,0.06,16.34,0.13,5.333,4.166,0.892,...,30185,7.7,0.51,DA,Gaia/VHS/unWISE
134.809637,32.953362,15.15,0.04,15.25,0.08,-1.846,-2.238,-0.692,...,10175,8.68,1.03,DQ6,Gaia/SDSS/UHS/unWISE
134.819181,-17.014697,17.34,0.1,16.96,0.22,-2.345,0.582,1.588,...,11855,7.94,0.57,...,Gaia/VHS/unWISE
134.897122,60.269179,15.78,0.05,15.53,0.08,0.43,3.038,2.154,...,8329,8.25,0.75,DC+Ke?,Gaia/SDSS/unWISE
135.118996,-9.156402,15.18,0.04,15.21,0.07,1.734,1.394,0.047,...,21068,7.86,0.55,DA,Gaia/VHS/unWISE
135.388835,15.862339,16.3,0.06,16.65,0.19,-0.829,-2.028,-1.537,...,15595,7.92,0.57,DA,Gaia/SDSS/UHS/unWISE
135.452208,36.118057,14.76,0.04,14.86,0.06,-0.148,-0.974,-0.658,...,11723,8.11,0.67,DA4.1,Gaia/SDSS/UHS/unWISE
135.554152,-39.764879,15.73,0.05,15.74,0.08,-1.766,-1.277,0.006,...,8630,8.33,0.81,...,Gaia/unWISE
135.572062,-4.115385,13.94,0.04,14.05,0.05,0.733,-0.212,-0.65,...,24434,7.91,0.59,DA2.1,Gaia/VHS/unWISE
135.677408,31.345378,15.12,0.05,15.26,0.08,-0.221,-1.405,-0.999,...,9841,8.22,0.74,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
135.820011,4.199709,16.86,0.08,16.59,0.18,-1.076,1.059,1.437,...,17879,7.85,0.54,DA,Gaia/SDSS/UKIDSS/unWISE
135.827253,20.212112,16.1,0.06,16.18,0.13,-0.294,-0.716,-0.486,...,7207,7.88,0.52,DA6,Gaia/SDSS/UHS/unWISE
135.880332,14.013644,16.78,0.08,16.86,0.22,-1.462,-0.873,-0.243,...,14650,7.99,0.61,DBA4,Gaia/SDSS/UHS/unWISE
135.894477,-71.100314,16.64,0.06,16.7,0.12,0.797,0.231,-0.213,...,18219,8.01,0.63,...,Gaia/VHS/unWISE
136.011311,13.82074,16.12,0.06,15.54,0.09,-2.506,3.882,4.604,Color,9485,7.99,0.6,DA5.4,Gaia/SDSS/UHS/unWISE
136.312667,-23.715782,16.0,0.05,15.99,0.11,1.387,1.165,0.262,...,19566,7.91,0.58,DA,Gaia/VHS/unWISE
136.612478,-72.723214,17.46,0.08,17.24,0.17,2.325,2.668,1.279,...,26740,7.92,0.6,...,Gaia/VHS/unWISE
136.639816,-26.449252,14.96,0.04,15.02,0.06,-1.698,-2.953,-1.208,...,4984,7.94,0.54,...,Gaia/VHS/unWISE
136.657238,24.6673,16.86,0.08,16.78,0.2,1.342,1.094,0.438,...,10737,7.99,0.6,...,Gaia/SDSS/UHS/unWISE
136.660792,7.016456,15.9,0.05,16.13,0.13,0.622,-1.146,-1.304,...,17057,7.93,0.58,DA,Gaia/SDSS/UKIDSS/unWISE
136.697993,-16.945016,16.56,0.07,16.63,0.17,-0.963,-0.751,-0.26,...,10311,7.99,0.6,...,Gaia/VHS/unWISE
136.801533,36.721476,16.26,0.06,16.2,0.13,-0.204,0.477,0.515,...,8602,8.26,0.76,DA,Gaia/SDSS/UHS/unWISE
136.977804,-32.875472,16.83,0.07,16.74,0.18,3.626,2.456,0.577,...,16657,7.86,0.54,...,Gaia/VHS/unWISE
136.984368,-36.89776,15.8,0.05,15.83,0.09,-0.087,-0.08,-0.016,...,14383,7.97,0.59,...,Gaia/VHS/unWISE
136.992144,27.555033,16.55,0.07,16.51,0.17,2.254,1.509,0.339,...,10583,7.97,0.59,...,Gaia/SDSS/UHS/unWISE
137.181019,85.91085,16.32,0.05,16.52,0.12,-0.035,-1.395,-1.183,...,13782,8.04,0.63,...,Gaia/unWISE
137.395965,-9.056083,16.76,0.07,16.91,0.21,-0.98,-0.998,-0.544,...,14087,8.05,0.64,...,Gaia/VHS/unWISE
137.425199,60.324532,15.92,0.05,15.86,0.09,-0.5,0.271,0.506,...,8699,8.14,0.69,DA5.7,Gaia/SDSS/unWISE
137.545865,-2.904772,16.49,0.07,16.37,0.14,2.199,2.174,0.84,...,16687,7.91,0.56,...,Gaia/SDSS/VHS/UKIDSS/unWISE
137.619417,-30.296458,16.56,0.07,16.6,0.16,5.706,2.924,-0.039,...,34444,7.35,0.41,...,Gaia/VHS/unWISE
137.974604,-13.608956,16.43,0.06,16.55,0.16,0.159,-0.501,-0.52,...,10178,8.3,0.79,...,Gaia/VHS/unWISE
138.068697,25.639104,15.57,0.05,15.6,0.09,-0.055,-0.407,-0.305,...,6552,8.05,0.62,DA,Gaia/SDSS/UHS/unWISE
138.11674,-26.701018,16.88,0.08,17.07,0.23,-1.359,-1.167,-0.577,...,13700,9.2,1.27,...,Gaia/VHS/unWISE
138.474755,62.099609,15.36,0.04,15.26,0.07,0.151,0.849,0.569,...,5661,8.06,0.62,...,Gaia/SDSS/unWISE
139.004079,-42.256621,14.83,0.04,14.76,0.05,-0.552,-0.453,0.023,...,5142,8.05,0.61,...,Gaia/VHS/unWISE
139.011944,10.185951,15.55,0.05,15.74,0.1,-0.018,-1.557,-1.304,...,9433,8.28,0.77,DCQ5,Gaia/SDSS/UKIDSS/unWISE
139.085234,-63.188689,14.8,0.04,14.83,0.05,-0.672,-0.722,-0.096,...,10250,8.53,0.94,...,Gaia/VHS/unWISE
139.088044,-37.070464,16.93,0.08,16.38,0.13,1.023,4.835,3.451,Color,18421,8.01,0.62,...,Gaia/VHS/unWISE
139.169846,43.993729,14.86,0.04,14.94,0.06,0.874,0.015,-0.546,...,8605,8.0,0.6,DA5.8,Gaia/SDSS/UHS/unWISE
139.285733,-45.77047,14.85,0.04,14.96,0.06,1.206,-0.56,-1.206,...,6356,8.02,0.6,...,Gaia/unWISE
139.368617,49.68886,16.75,0.07,16.48,0.15,5.449,4.975,1.635,...,12952,7.98,0.6,...,Gaia/SDSS/UHS/unWISE
139.53352,-44.62204,15.28,0.04,15.16,0.06,-1.553,-0.431,0.664,...,5363,8.03,0.6,...,Gaia/unWISE
139.729294,52.414627,16.02,0.05,16.34,0.13,-0.255,-2.19,-1.816,...,15515,7.99,0.61,DA3.1,Gaia/SDSS/UHS/unWISE
139.810879,77.396983,14.87,0.04,14.92,0.06,1.002,0.447,-0.312,...,9105,7.53,0.39,DA,Gaia/unWISE
140.092477,-13.258824,16.33,0.06,16.15,0.12,2.566,3.173,1.364,...,17867,7.94,0.59,...,Gaia/VHS/unWISE
140.716884,52.745712,16.63,0.07,16.58,0.16,-0.906,-0.05,0.372,...,13446,7.99,0.6,DA,Gaia/SDSS/UHS/unWISE
140.733466,1.05162,15.18,0.04,15.2,0.07,0.943,0.26,-0.367,...,6131,8.01,0.59,DAZ,Gaia/SDSS/VIKING/UKIDSS/unWISE
140.789607,-87.437597,16.59,0.06,16.69,0.13,-1.031,-1.085,-0.433,...,16222,7.97,0.6,...,Gaia/VHS/unWISE
140.913286,21.483081,17.2,0.1,16.72,0.19,-1.834,1.549,2.248,...,18155,7.88,0.55,DA2.7,Gaia/SDSS/UHS/unWISE
140.940396,-30.363452,14.82,0.04,14.86,0.06,5.97,4.676,-0.2,...,13194,8.01,0.61,...,Gaia/VHS/unWISE
140.988465,36.143571,16.62,0.07,16.67,0.17,1.988,0.869,-0.071,...,21845,7.56,0.44,DA2.0,Gaia/SDSS/UHS/unWISE
141.062768,35.280945,15.79,0.05,15.72,0.1,-0.252,0.618,0.652,...,11999,8.03,0.62,DA4,Gaia/SDSS/UHS/unWISE
141.1996,-49.255795,15.01,0.04,15.19,0.07,-2.919,-4.888,-1.983,...,5539,8.15,0.68,...,Gaia/unWISE
141.2978,5.158715,15.4,0.05,15.64,0.09,-0.739,-2.448,-1.632,...,11052,8.22,0.74,DA,Gaia/SDSS/UKIDSS/unWISE
141.429233,61.337113,14.36,0.04,14.44,0.05,0.127,-0.738,-0.636,...,8026,7.85,0.51,...,Gaia/SDSS/unWISE
141.894561,19.729063,16.07,0.06,16.53,0.17,-0.589,-2.66,-2.207,...,10834,8.29,0.79,DC5A?,Gaia/SDSS/UHS/unWISE
142.168323,18.686421,15.89,0.05,15.97,0.12,-0.453,-0.788,-0.453,...,7635,8.41,0.86,DA,Gaia/SDSS/UHS/unWISE
142.279255,-71.564905,14.68,0.04,14.79,0.05,-1.031,-2.225,-0.974,...,8517,8.18,0.71,DA5.9,Gaia/VHS/unWISE
142.319229,-8.675802,17.06,0.09,17.09,0.24,-0.743,-0.352,-0.043,...,12217,8.03,0.63,...,Gaia/VHS/unWISE
142.337731,-4.168054,15.22,0.04,15.24,0.07,-1.624,-1.227,0.013,...,13132,7.98,0.59,DA3.6,Gaia/VHS/unWISE
142.648879,-15.25896,16.07,0.06,15.95,0.11,1.693,2.207,0.945,...,8302,8.05,0.63,...,Gaia/VHS/unWISE
142.830266,-71.630068,16.24,0.05,16.07,0.09,4.513,5.222,1.538,...,10578,7.6,0.42,...,Gaia/VHS/unWISE
143.016746,28.845543,16.93,0.08,16.89,0.22,-1.202,-0.249,0.255,...,13657,7.93,0.57,DA3.6,Gaia/SDSS/UHS/unWISE
143.199781,-37.741249,16.08,0.05,16.12,0.11,0.924,0.38,-0.169,...,11243,7.57,0.41,...,Gaia/VHS/unWISE
143.420259,29.189047,15.51,0.05,15.74,0.1,-1.098,-2.66,-1.651,...,8270,8.48,0.9,DA6.0,Gaia/SDSS/UHS/unWISE
143.536299,-17.607308,16.2,0.06,16.6,0.16,0.73,-1.938,-2.066,...,7843,8.05,0.62,...,Gaia/VHS/unWISE
143.680727,19.167585,16.35,0.06,16.64,0.19,-0.393,-1.565,-1.283,...,9150,8.03,0.62,DA,Gaia/SDSS/UHS/unWISE
144.13271,-37.169403,16.56,0.06,16.81,0.17,-0.116,-1.271,-1.105,...,20023,7.81,0.53,...,Gaia/VHS/unWISE
144.247341,-37.357833,14.76,0.04,14.73,0.06,-1.387,-0.438,0.577,...,9836,8.29,0.78,DQ6,Gaia/VHS/unWISE
144.247925,-37.356694,14.62,0.04,14.82,0.06,-0.93,-3.193,-1.84,...,7946,8.05,0.62,DA6,Gaia/VHS/unWISE
144.398628,-38.871435,15.64,0.05,15.88,0.09,-2.343,-4.155,-2.175,...,5650,8.0,0.58,...,Gaia/VHS/unWISE
144.589363,72.705053,16.24,0.05,16.15,0.1,-0.114,0.901,0.816,...,17404,8.05,0.65,DA2.8,Gaia/unWISE
144.925588,55.846895,16.71,0.07,16.94,0.19,0.072,-1.043,-0.982,...,10264,8.31,0.79,DZA,Gaia/SDSS/UHS/unWISE
145.034226,19.065272,16.71,0.07,16.37,0.15,9.239,7.842,2.131,Mag,27107,7.28,0.4,DA,Gaia/SDSS/UHS/unWISE
145.049405,-10.57385,16.65,0.07,16.61,0.17,-1.981,-0.577,0.361,...,16605,8.6,0.99,DA3.5,Gaia/VHS/unWISE
145.085754,-24.196797,17.65,0.12,16.81,0.19,-3.045,2.337,3.619,Color,13219,7.79,0.49,...,Gaia/VHS/unWISE
145.094341,50.351568,16.94,0.07,17.07,0.21,0.151,-0.319,-0.353,...,36925,7.87,0.6,DA1.4,Gaia/SDSS/UHS/unWISE
145.268066,28.373819,15.88,0.05,15.75,0.1,1.292,2.252,1.136,...,14913,7.87,0.54,DA3.3,Gaia/SDSS/UHS/unWISE
145.313281,9.031417,16.6,0.07,16.62,0.18,0.223,0.115,0.007,...,9609,7.79,0.48,DQ,Gaia/SDSS/UKIDSS/unWISE
145.484172,-15.537293,16.38,0.06,16.5,0.16,-0.508,-0.847,-0.536,...,13977,7.91,0.56,DA3.7,Gaia/VHS/unWISE
145.500088,-19.839612,16.97,0.08,16.79,0.19,6.359,4.173,0.978,...,20921,8.14,0.71,...,Gaia/VHS/unWISE
145.539057,54.786709,15.35,0.04,15.44,0.07,16.796,12.421,-0.426,Mag,19150,8.23,0.76,DA2.6,Gaia/SDSS/UHS/unWISE
145.653408,46.91544,16.23,0.06,16.27,0.13,0.446,0.101,-0.135,...,9323,7.98,0.59,...,Gaia/SDSS/UHS/unWISE
145.668072,-46.62175,14.32,0.04,14.41,0.05,-0.699,-2.178,-1.151,...,5988,8.0,0.59,...,Gaia/VHS/unWISE
145.906753,-23.680231,16.41,0.06,16.54,0.16,-0.15,-0.691,-0.553,...,12143,8.28,0.78,...,Gaia/VHS/unWISE
145.944,-7.065395,14.85,0.04,14.84,0.06,1.144,0.794,-0.117,...,5950,7.94,0.55,DA8.2,Gaia/VHS/unWISE
146.066266,-20.610684,16.44,0.06,16.66,0.18,3.2,0.335,-1.014,...,9716,7.91,0.55,...,Gaia/VHS/unWISE
146.27199,-39.487491,16.82,0.07,17.17,0.22,1.862,-0.712,-1.343,...,12150,7.95,0.58,...,Gaia/VHS/unWISE
146.547744,-19.455196,15.91,0.05,16.08,0.12,-1.174,-1.825,-0.993,...,10276,8.08,0.65,...,Gaia/VHS/unWISE
146.631568,13.793376,17.11,0.1,16.67,0.2,-1.247,1.573,1.974,...,16844,8.42,0.88,DA,Gaia/SDSS/UHS/unWISE
146.662792,43.915745,13.73,0.04,13.81,0.04,0.472,-0.359,-0.585,...,13921,7.59,0.43,DA3.8,Gaia/SDSS/UHS/unWISE
146.714994,-29.389241,16.68,0.07,16.75,0.18,1.794,0.593,-0.228,...,10847,7.79,0.49,...,Gaia/VHS/unWISE
146.785704,-36.838782,16.82,0.07,16.56,0.15,-1.331,1.028,1.55,...,16992,8.12,0.69,...,Gaia/VHS/unWISE
146.88139,18.986737,15.12,0.04,15.13,0.07,-0.168,0.057,0.149,...,17201,8.03,0.64,DA,Gaia/SDSS/UHS/unWISE
146.894166,26.026617,16.42,0.06,16.58,0.17,-0.948,-1.214,-0.694,...,10885,8.22,0.74,DA4.5,Gaia/SDSS/UHS/unWISE
146.966313,-34.015596,16.35,0.06,16.41,0.14,-0.574,-0.512,-0.176,...,17272,8.22,0.75,...,Gaia/VHS/unWISE
146.981941,-23.209709,16.08,0.05,15.91,0.1,1.078,2.615,1.581,...,24185,8.01,0.64,...,Gaia/VHS/unWISE
147.194003,24.356723,14.84,0.04,14.99,0.07,-0.163,-1.489,-1.063,...,17960,8.29,0.8,DA+DXP,Gaia/SDSS/UHS/unWISE
147.569534,53.253969,14.83,0.04,14.91,0.06,-0.323,-1.043,-0.588,...,8940,8.24,0.75,DQ6,Gaia/SDSS/UHS/unWISE
147.601858,-38.63406,16.21,0.05,16.17,0.11,-0.946,-0.103,0.422,...,14459,7.82,0.51,...,Gaia/VHS/unWISE
147.706009,32.328105,16.24,0.06,16.38,0.14,-0.667,-0.966,-0.545,...,22248,8.36,0.85,DA2.2,Gaia/SDSS/UHS/unWISE
147.75898,1.075585,16.43,0.06,16.46,0.16,-2.543,-1.279,0.006,...,16371,7.84,0.53,DB2,Gaia/SDSS/UKIDSS/unWISE
147.890806,74.107204,17.36,0.09,16.84,0.16,-1.343,2.321,2.681,...,12422,7.94,0.57,...,Gaia/unWISE
148.173528,25.366548,17.01,0.09,16.98,0.23,0.925,0.672,0.255,...,22469,7.96,0.61,DA2.1,Gaia/SDSS/UHS/unWISE
148.695223,67.03489,15.16,0.04,15.35,0.07,-0.874,-3.277,-2.048,...,5726,8.21,0.72,...,Gaia/SDSS/unWISE
148.831052,-23.03637,15.56,0.05,15.45,0.08,1.905,2.777,1.096,...,10620,7.96,0.58,...,Gaia/VHS/unWISE
148.863112,-80.635246,16.45,0.06,16.55,0.12,-0.812,-1.111,-0.534,...,8800,8.38,0.84,...,Gaia/VHS/unWISE
149.036476,-4.439019,16.4,0.06,16.48,0.16,-0.868,-0.772,-0.312,...,16459,7.87,0.54,...,Gaia/VHS/unWISE
149.450175,24.547411,14.66,0.04,14.78,0.06,-0.823,-1.959,-0.98,...,8549,8.07,0.64,DA5.8,Gaia/SDSS/UHS/unWISE
149.506979,-35.902746,15.54,0.05,15.6,0.08,4.762,3.072,-0.337,...,13632,7.37,0.36,DA,Gaia/VHS/unWISE
149.628804,69.482923,16.62,0.06,16.78,0.16,0.39,-0.532,-0.649,...,21557,7.88,0.56,DA2.2,Gaia/SDSS/unWISE
149.710741,1.790035,16.24,0.06,16.28,0.14,-0.705,-0.498,-0.101,...,15927,7.87,0.54,DA3.0,Gaia/SDSS/UKIDSS/unWISE
149.836197,-17.102307,16.47,0.07,16.38,0.15,12.152,7.46,0.769,Mag,27262,7.59,0.48,...,Gaia/VHS/unWISE
149.89487,25.938711,16.45,0.06,16.72,0.19,-0.64,-1.544,-1.169,...,9797,8.32,0.8,DC,Gaia/SDSS/UHS/unWISE
149.905032,-26.073682,16.45,0.06,16.43,0.14,-1.031,-0.174,0.337,...,49631,7.69,0.56,DA.97,Gaia/VHS/unWISE
150.168282,68.198294,16.1,0.05,15.97,0.1,17.823,13.827,1.256,Mag,22204,8.1,0.69,...,Gaia/SDSS/unWISE
150.454174,14.689989,14.54,0.04,14.53,0.06,-2.449,-2.006,0.077,...,6885,8.27,0.76,DC7,Gaia/SDSS/UHS/unWISE
150.515975,60.818268,17.06,0.08,17.26,0.22,-0.42,-0.925,-0.7,...,13196,7.98,0.6,DA,Gaia/SDSS/unWISE
150.581872,-37.231285,16.25,0.06,16.13,0.11,2.604,2.947,1.061,...,16948,8.95,1.18,...,Gaia/VHS/unWISE
150.817934,-0.393667,16.61,0.07,16.69,0.19,1.171,0.295,-0.208,...,19576,7.93,0.58,DA2.4,Gaia/SDSS/VHS/UKIDSS/unWISE
150.906479,-45.264916,15.97,0.05,16.16,0.11,1.623,-0.386,-1.175,...,17977,7.9,0.56,...,Gaia/VHS/unWISE
150.911277,-3.632741,14.96,0.04,15.13,0.07,-0.119,-1.891,-1.428,...,8435,8.01,0.6,DA,Gaia/VHS/unWISE
150.934782,-80.259522,16.56,0.06,17.0,0.16,0.08,-2.341,-2.149,...,34345,7.93,0.62,...,Gaia/VHS/unWISE
150.982298,33.06403,16.35,0.06,16.29,0.14,3.656,2.517,0.441,...,9393,7.94,0.56,DA5.1,Gaia/SDSS/UHS/unWISE
151.051943,24.646805,16.56,0.07,16.39,0.15,-0.32,1.074,1.094,...,10756,7.93,0.56,DA,Gaia/SDSS/UHS/unWISE
151.453396,42.800704,16.81,0.08,16.83,0.19,-0.09,0.005,0.042,...,19630,7.93,0.58,DA2.4,Gaia/SDSS/UHS/unWISE
151.46418,-2.571447,15.94,0.05,15.87,0.1,-0.364,0.582,0.686,...,19162,7.89,0.56,DA2.4,Gaia/SDSS/VHS/UKIDSS/unWISE
151.59631,7.20323,15.79,0.05,15.99,0.12,0.505,-1.167,-1.263,...,9536,7.98,0.59,DA,Gaia/SDSS/UKIDSS/unWISE
151.676504,69.697317,16.41,0.06,16.59,0.14,-0.803,-1.455,-0.902,...,14798,7.99,0.61,DA,Gaia/SDSS/unWISE
151.741216,48.632066,16.67,0.07,16.95,0.19,-0.073,-1.299,-1.167,...,15974,8.12,0.68,DA,Gaia/SDSS/UHS/unWISE
152.400532,63.976683,14.4,0.04,14.53,0.05,-0.149,-1.354,-0.914,...,19564,7.96,0.6,DA2.4,Gaia/SDSS/unWISE
152.699109,-24.453267,15.86,0.05,15.86,0.1,0.821,0.807,0.23,...,21632,8.88,1.15,DC,Gaia/VHS/unWISE
152.72272,18.196887,16.66,0.07,16.9,0.23,-0.551,-1.12,-0.841,...,12189,7.93,0.57,...,Gaia/SDSS/UHS/unWISE
152.760679,38.032668,16.78,0.07,17.14,0.25,-0.599,-1.583,-1.289,...,13792,7.95,0.58,DA3.7,Gaia/SDSS/UHS/unWISE
152.91971,72.554805,16.7,0.07,16.73,0.16,-1.574,-0.873,-0.045,...,8740,8.27,0.76,...,Gaia/unWISE
153.213257,-37.380285,16.11,0.05,16.33,0.13,2.854,0.246,-1.173,...,39414,7.59,0.49,...,Gaia/VHS/unWISE
153.559408,4.027163,16.01,0.06,15.84,0.11,-0.634,0.994,1.179,...,7478,7.96,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
153.650635,42.439017,15.57,0.05,15.69,0.09,0.117,-1.009,-0.896,...,7739,8.45,0.88,DA,Gaia/SDSS/UHS/unWISE
153.655237,56.808655,15.24,0.04,15.34,0.07,-1.709,-2.091,-0.589,...,16718,7.86,0.54,DBZ4,Gaia/SDSS/UHS/unWISE
153.75962,8.110623,14.93,0.04,15.01,0.07,-0.996,-1.735,-0.747,...,6591,7.93,0.55,DA7.5,Gaia/SDSS/UKIDSS/unWISE
153.796362,-8.040207,16.59,0.07,16.87,0.21,-0.007,-1.203,-1.116,...,9687,7.77,0.48,...,Gaia/VHS/unWISE
153.798824,-1.071151,16.4,0.06,16.47,0.16,-0.818,-0.564,-0.147,...,23241,8.15,0.72,DA2,Gaia/SDSS/VHS/UKIDSS/unWISE
153.950141,3.112878,15.84,0.05,15.89,0.11,0.262,-0.061,-0.188,...,11750,8.0,0.61,DA,Gaia/SDSS/UKIDSS/unWISE
154.02644,-1.321273,14.81,0.04,14.76,0.06,-0.775,-0.009,0.491,...,7728,7.23,0.29,DA6.1,Gaia/SDSS/VHS/UKIDSS/unWISE
154.07048,25.415721,17.38,0.11,16.79,0.2,-2.772,1.372,2.579,...,19950,7.82,0.53,DA2.2,Gaia/SDSS/UHS/unWISE
154.188748,19.34819,16.69,0.07,16.6,0.17,0.412,0.824,0.555,...,12055,7.95,0.58,DA,Gaia/SDSS/UHS/unWISE
154.242846,-21.693286,16.71,0.07,16.37,0.15,-0.038,2.299,2.011,...,11586,8.38,0.84,...,Gaia/VHS/unWISE
154.271426,76.317001,15.86,0.05,15.77,0.08,-0.906,0.225,0.719,...,7062,7.99,0.58,DA,Gaia/unWISE
154.499231,8.638535,15.95,0.05,16.17,0.13,-1.601,-2.311,-1.277,...,8218,8.18,0.71,DQ,Gaia/SDSS/UKIDSS/unWISE
154.51545,15.865973,15.53,0.05,15.13,0.07,9.899,12.688,3.665,"Mag, Color",18854,8.01,0.63,DA2.5,Gaia/SDSS/UHS/unWISE
154.520911,1.189612,16.28,0.06,16.2,0.14,0.323,0.894,0.627,...,10329,8.48,0.91,DAH,Gaia/SDSS/UKIDSS/unWISE
154.665063,-31.133545,15.17,0.04,15.31,0.07,-0.294,-1.46,-0.979,...,15625,8.16,0.71,DA3.1,Gaia/VHS/unWISE
154.945404,-34.038755,15.43,0.05,15.39,0.08,-0.637,-0.231,0.201,...,6507,8.37,0.83,...,Gaia/VHS/unWISE
154.967964,-14.126143,15.41,0.05,15.33,0.08,1.468,2.555,1.148,...,29234,7.61,0.49,DA1.6,Gaia/VHS/unWISE
154.977444,12.288256,16.39,0.06,16.25,0.14,8.349,5.668,0.91,Mag,12166,8.04,0.63,DA,Gaia/SDSS/UKIDSS/unWISE
154.982845,12.275338,16.37,0.06,16.33,0.15,0.625,0.812,0.425,...,20583,7.91,0.58,DA2.2,Gaia/SDSS/UKIDSS/unWISE
155.017546,-8.108125,14.32,0.04,14.17,0.05,31.975,31.167,1.628,Mag,8239,7.16,0.27,...,Gaia/VHS/unWISE
155.225308,36.446021,16.56,0.07,16.7,0.18,-1.502,-1.309,-0.552,...,15917,8.16,0.71,DAH,Gaia/SDSS/UHS/unWISE
155.409417,-34.803543,16.61,0.07,16.68,0.17,-0.921,-0.678,-0.204,...,14559,7.93,0.57,DA,Gaia/VHS/unWISE
155.481238,40.837419,16.38,0.06,15.95,0.11,8.974,9.984,3.153,"Mag, Color",20858,8.01,0.63,DA3,Gaia/SDSS/UHS/unWISE
155.543218,46.213184,15.41,0.04,15.67,0.08,-0.858,-3.205,-2.122,...,7045,8.16,0.69,DA,Gaia/SDSS/UHS/unWISE
155.619564,12.699617,16.21,0.06,16.32,0.15,0.332,-0.365,-0.475,...,18541,7.97,0.6,DA2.6,Gaia/SDSS/UKIDSS/unWISE
155.644553,46.016354,15.94,0.05,16.0,0.1,0.789,0.021,-0.415,...,7673,7.52,0.38,DA7.6,Gaia/SDSS/UHS/unWISE
155.681944,-21.000489,15.81,0.05,15.95,0.11,-0.605,-1.259,-0.763,...,20772,7.97,0.61,DA2.5,Gaia/VHS/unWISE
155.752135,24.117811,16.56,0.07,16.68,0.19,1.584,0.226,-0.446,...,12289,8.09,0.66,...,Gaia/SDSS/UHS/unWISE
155.801931,67.418215,16.33,0.06,16.82,0.17,0.2,-2.618,-2.476,...,8382,8.05,0.62,...,Gaia/unWISE
155.887314,-37.48709,16.51,0.06,16.32,0.13,-0.482,1.319,1.38,...,35994,7.53,0.46,...,Gaia/VHS/unWISE
156.234852,-80.242312,16.85,0.06,16.85,0.14,0.007,0.224,0.193,...,19164,8.06,0.66,...,Gaia/VHS/unWISE
156.248675,4.76963,14.19,0.04,14.23,0.05,2.789,2.241,-0.174,...,10789,7.53,0.4,DA3.5,Gaia/SDSS/UKIDSS/unWISE
156.5869,-38.511998,14.88,0.04,14.98,0.07,-1.273,-2.214,-0.918,...,6782,7.93,0.55,DA,Gaia/VHS/unWISE
156.757907,74.181087,16.62,0.06,16.57,0.13,-0.287,0.329,0.428,...,9106,8.5,0.92,...,Gaia/unWISE
157.193093,-21.685234,16.13,0.06,16.8,0.19,-0.916,-3.513,-2.941,...,21652,7.85,0.55,...,Gaia/VHS/unWISE
157.229023,11.097118,15.97,0.06,15.83,0.11,0.703,1.768,1.113,...,14482,8.0,0.61,DA,Gaia/SDSS/UKIDSS/unWISE
157.290417,2.097922,14.52,0.04,14.61,0.06,0.164,-0.699,-0.639,...,12764,8.01,0.61,DA3.8,Gaia/SDSS/VIKING/UKIDSS/unWISE
157.438178,45.118044,17.1,0.08,17.0,0.21,0.278,0.778,0.591,...,35937,7.87,0.6,DA1.4,Gaia/SDSS/UHS/unWISE
157.490216,-26.402297,15.38,0.05,15.3,0.07,0.928,1.275,0.439,...,5749,8.0,0.59,DA,Gaia/VHS/unWISE
157.582665,-14.590177,16.39,0.06,16.34,0.15,12.528,7.152,0.395,Mag,17044,7.79,0.5,...,Gaia/VHS/unWISE
157.73102,-14.399865,15.18,0.04,15.21,0.07,0.627,-0.062,-0.431,...,6060,8.21,0.72,...,Gaia/VHS/unWISE
158.023936,32.66811,16.22,0.06,16.11,0.12,1.141,1.658,0.828,...,12463,8.04,0.63,DBAZ4,Gaia/SDSS/UHS/unWISE
158.041186,53.493057,15.5,0.05,15.65,0.08,-0.134,-1.251,-0.944,...,46252,7.9,0.63,DA1.1,Gaia/SDSS/UHS/unWISE
158.07715,-49.540381,16.4,0.06,16.17,0.11,6.039,5.976,1.669,Mag,17450,7.87,0.55,...,Gaia/VHS/unWISE
158.096705,-41.352779,16.25,0.06,16.12,0.11,-1.452,0.506,1.216,...,25779,7.93,0.6,...,Gaia/VHS/unWISE
158.166711,-41.241069,16.55,0.06,16.62,0.15,-1.538,-1.149,-0.309,...,9037,8.4,0.85,...,Gaia/VHS/unWISE
158.426667,-11.694104,13.9,0.04,14.05,0.05,-0.473,-1.867,-1.067,...,25980,7.96,0.62,DA1.9,Gaia/VHS/unWISE
158.454746,23.154464,16.42,0.06,16.4,0.15,-0.841,-0.074,0.322,...,21305,8.56,0.97,DAP2,Gaia/SDSS/UHS/unWISE
158.612791,-67.377863,14.0,0.04,14.1,0.04,0.145,-0.858,-0.727,...,19554,8.42,0.88,...,Gaia/VHS/unWISE
158.679892,22.763443,15.98,0.05,15.96,0.11,1.056,0.96,0.267,...,8258,8.43,0.87,DZ,Gaia/SDSS/UHS/unWISE
158.706473,-36.594168,16.62,0.07,17.03,0.22,-1.268,-2.203,-1.608,...,9251,7.94,0.56,...,Gaia/VHS/unWISE
158.903163,-5.355998,15.36,0.05,15.27,0.08,26.23,21.017,0.922,Mag,12173,7.43,0.37,...,Gaia/VHS/unWISE
159.235522,71.18098,16.0,0.05,15.9,0.09,-18.052,-13.105,-0.175,...,4664,8.14,0.66,DC9,Gaia/unWISE
159.431505,48.95571,16.24,0.06,16.4,0.13,-1.274,-1.562,-0.756,...,20275,8.14,0.71,DA2.4,Gaia/SDSS/UHS/unWISE
159.644881,12.978403,16.68,0.07,16.8,0.21,4.743,1.524,-0.415,...,11441,8.21,0.73,DB:,Gaia/SDSS/UKIDSS/unWISE
159.730216,-20.68008,13.96,0.04,14.01,0.05,6.798,5.033,-0.88,Mag,5702,8.56,0.95,DQ10P,Gaia/VHS/unWISE
159.922936,-3.426255,16.42,0.06,16.45,0.16,6.671,3.316,-0.023,...,15722,8.46,0.9,...,Gaia/SDSS/VIKING/unWISE
160.075964,-31.385981,15.79,0.05,15.73,0.09,-1.025,-0.092,0.504,...,8277,8.01,0.6,DA,Gaia/VHS/unWISE
160.315655,26.364783,16.67,0.07,16.81,0.2,0.644,-0.314,-0.542,...,11924,8.07,0.65,DB,Gaia/SDSS/UHS/unWISE
160.433452,-31.498573,16.55,0.07,16.56,0.16,0.019,0.062,0.047,...,9561,8.08,0.65,...,Gaia/VHS/unWISE
160.47486,14.262472,15.85,0.05,16.06,0.12,-1.498,-2.406,-1.371,...,7548,8.27,0.77,DC,Gaia/SDSS/UKIDSS/UHS/unWISE
160.487807,63.116881,15.99,0.05,16.2,0.11,-0.099,-1.432,-1.17,...,24223,8.46,0.91,DA2.0,Gaia/SDSS/unWISE
160.640155,40.954226,16.27,0.06,16.38,0.14,0.045,-0.541,-0.497,...,11165,7.97,0.59,DA4.2,Gaia/SDSS/UHS/unWISE
160.709119,-45.387198,16.79,0.07,16.16,0.11,2.11,6.902,4.303,Color,19152,8.01,0.62,...,Gaia/VHS/unWISE
160.797541,49.039883,17.21,0.09,17.09,0.23,-0.842,0.307,0.63,...,38699,7.58,0.49,DA1.0,Gaia/SDSS/UHS/unWISE
160.842369,74.5128,16.92,0.07,17.02,0.18,-1.253,-0.875,-0.263,...,30261,7.92,0.61,DA1.7,Gaia/unWISE
160.944034,-39.110215,16.09,0.05,16.0,0.1,-0.961,0.525,0.969,...,26075,7.98,0.62,...,Gaia/VHS/unWISE
161.136396,-24.382771,16.72,0.07,16.7,0.18,-0.305,0.077,0.2,...,12731,7.94,0.58,...,Gaia/VHS/unWISE
161.190473,57.743576,15.62,0.05,15.77,0.09,-0.697,-1.471,-0.798,...,30455,7.83,0.57,DA1.6,Gaia/SDSS/UKIDSS/UHS/unWISE
161.531416,-43.207018,16.4,0.06,16.71,0.17,0.093,-1.556,-1.452,...,14276,8.24,0.76,...,Gaia/VHS/unWISE
161.596857,2.710259,16.44,0.07,16.64,0.18,-0.173,-0.974,-0.818,...,13386,7.9,0.55,DA4,Gaia/SDSS/VIKING/UKIDSS/unWISE
161.692889,-41.778036,14.94,0.04,15.02,0.06,-0.88,-1.791,-0.825,...,6749,8.04,0.61,...,Gaia/VHS/unWISE
161.748711,37.765655,16.54,0.06,16.25,0.13,11.716,9.587,1.995,Mag,19126,7.87,0.55,DA,Gaia/SDSS/UHS/unWISE
161.787942,34.896133,15.81,0.05,15.97,0.11,3.201,0.696,-1.098,...,8334,7.41,0.35,DA,Gaia/SDSS/unWISE
161.900756,-9.409153,16.31,0.06,16.48,0.16,0.244,-0.735,-0.768,...,9818,8.34,0.81,DA,Gaia/VHS/unWISE
162.037363,20.254849,16.55,0.07,16.97,0.23,-0.313,-1.797,-1.584,...,13984,8.14,0.69,...,Gaia/SDSS/UHS/unWISE
162.13598,-2.020279,16.33,0.06,16.52,0.17,-3.167,-2.464,-0.86,...,13604,7.96,0.58,DBZ5,Gaia/SDSS/VIKING/UKIDSS/unWISE
162.370216,27.906117,15.76,0.05,16.0,0.11,-0.788,-2.275,-1.552,...,12768,7.96,0.58,DA3.8,Gaia/SDSS/UHS/unWISE
163.063528,71.260528,16.5,0.06,16.25,0.11,-0.458,1.962,1.887,...,15392,7.91,0.56,DA,Gaia/unWISE
163.084841,-16.134338,15.08,0.04,15.21,0.07,-0.603,-1.407,-0.758,...,19879,8.4,0.87,DA2.5,Gaia/VHS/unWISE
163.679784,27.115699,14.88,0.04,14.97,0.07,-0.531,-1.055,-0.489,...,22763,8.4,0.87,DA2.1,Gaia/SDSS/UHS/unWISE
163.69463,-35.819018,16.11,0.05,16.01,0.1,0.376,1.301,0.885,...,13658,8.44,0.88,...,Gaia/VHS/unWISE
163.696761,34.003657,17.15,0.09,16.87,0.2,0.939,1.942,1.304,...,14256,7.5,0.4,DA3.5,Gaia/UHS/unWISE
163.734137,-47.980376,16.63,0.07,16.84,0.18,0.467,-0.837,-0.956,...,14044,7.95,0.58,...,Gaia/VHS/unWISE
163.873251,47.501922,16.57,0.06,17.09,0.23,1.328,-1.671,-2.024,...,16009,7.93,0.58,DA,Gaia/SDSS/UHS/unWISE
163.917151,-29.331622,15.33,0.05,15.57,0.09,-0.1,-2.159,-1.716,...,10589,8.01,0.61,DA4.7,Gaia/VHS/unWISE
163.964437,8.47945,16.39,0.06,16.57,0.17,11.958,4.653,-0.786,...,15246,7.96,0.59,DA,Gaia/SDSS/UKIDSS/unWISE
164.160595,-22.880962,15.22,0.04,15.17,0.07,1.425,1.776,0.514,...,7768,8.08,0.64,DAZ6.4,Gaia/VHS/unWISE
164.58287,-38.740151,14.91,0.04,14.99,0.06,0.829,0.412,-0.205,...,28543,8.07,0.68,DA1.7,Gaia/VHS/unWISE
164.660309,51.543593,16.66,0.07,16.69,0.16,-0.785,-0.454,-0.053,...,10899,7.94,0.57,D,Gaia/SDSS/UHS/unWISE
164.815092,-28.33251,15.69,0.05,15.78,0.1,-1.381,-1.792,-0.73,...,6551,8.01,0.6,...,Gaia/VHS/unWISE
164.855295,-72.735947,15.94,0.05,16.17,0.1,-1.077,-2.482,-1.479,...,20156,8.0,0.62,...,Gaia/VHS/unWISE
164.855348,34.246914,15.85,0.05,15.97,0.11,-1.775,-1.968,-0.733,...,11867,8.05,0.64,DB5,Gaia/SDSS/UHS/unWISE
165.142084,71.634051,15.79,0.05,15.78,0.08,-0.635,0.038,0.405,...,44984,7.94,0.65,DA1.2,Gaia/unWISE
165.221456,-13.8391,15.96,0.05,15.77,0.1,12.659,10.331,1.559,Mag,13936,7.43,0.38,...,Gaia/VHS/unWISE
165.258388,-42.359184,16.06,0.05,16.02,0.1,0.554,0.771,0.337,...,8201,7.63,0.42,...,Gaia/VHS/unWISE
165.301007,-13.245093,15.74,0.05,15.76,0.1,0.2,0.363,0.196,...,24638,8.69,1.05,DA2.0,Gaia/VHS/unWISE
165.51018,-16.890932,16.71,0.07,16.48,0.16,7.909,5.791,1.341,Mag,18103,7.86,0.55,...,Gaia/SDSS/VHS/unWISE
166.195916,-18.620533,15.25,0.04,15.38,0.08,1.82,0.15,-0.944,...,8134,8.0,0.6,DA6.1,Gaia/SDSS/VHS/unWISE
166.296392,-43.039266,16.81,0.07,16.66,0.16,-0.452,0.847,0.96,...,18214,7.93,0.58,...,Gaia/VHS/unWISE
166.312883,0.274046,15.62,0.05,15.71,0.1,-0.17,-0.675,-0.475,...,13285,8.27,0.78,DA3.5,Gaia/SDSS/VIKING/UKIDSS/unWISE
166.421287,-31.507948,15.82,0.05,16.03,0.11,-0.799,-2.122,-1.41,...,8430,8.04,0.62,...,Gaia/VHS/unWISE
166.482118,74.610882,15.73,0.05,15.93,0.09,-0.27,-1.81,-1.337,...,20330,8.44,0.89,DA2.4,Gaia/unWISE
166.568021,45.315206,16.12,0.05,16.33,0.13,0.066,-1.406,-1.262,...,7535,8.42,0.86,DA,Gaia/SDSS/UHS/unWISE
166.723626,-39.334114,16.76,0.07,17.04,0.2,1.474,-0.632,-1.148,...,10361,8.44,0.88,...,Gaia/VHS/unWISE
166.747327,61.656888,16.5,0.06,16.52,0.14,-1.544,-0.813,0.037,...,10225,8.2,0.72,DC,Gaia/SDSS/unWISE
166.789319,14.782271,15.51,0.05,15.49,0.09,-0.589,-0.302,0.096,...,6592,7.96,0.57,DA6.5,Gaia/SDSS/UKIDSS/unWISE
166.924505,-41.986151,16.87,0.07,16.87,0.19,-0.01,0.078,0.075,...,12395,7.98,0.6,...,Gaia/VHS/unWISE
166.926567,59.974186,14.43,0.04,14.56,0.05,-0.052,-1.321,-0.954,...,18520,8.13,0.69,DA2.7,Gaia/SDSS/unWISE
166.949778,-34.348769,14.05,0.04,14.1,0.05,0.023,-0.406,-0.316,...,13851,8.1,0.67,DA3.6,Gaia/VHS/unWISE
166.999553,-5.159138,13.61,0.04,13.67,0.04,-0.655,-1.036,-0.309,...,15962,7.94,0.58,DA3,Gaia/VHS/unWISE
167.184298,8.026803,15.38,0.05,15.46,0.09,-0.823,-1.365,-0.639,...,7516,7.98,0.58,DA,Gaia/SDSS/UKIDSS/unWISE
167.497244,-37.610538,16.28,0.06,16.3,0.13,1.29,0.695,-0.039,...,8576,7.31,0.31,...,Gaia/VHS/unWISE
167.499783,26.312508,16.47,0.06,17.04,0.24,-2.76,-3.224,-2.136,...,14854,7.98,0.6,DB4,Gaia/SDSS/UHS/unWISE
167.553828,-49.078197,16.75,0.07,16.89,0.17,-0.484,-0.736,-0.458,...,31881,8.14,0.73,...,Gaia/VHS/unWISE
167.609063,23.7353,16.8,0.07,16.83,0.2,1.43,0.596,-0.032,...,10182,7.93,0.56,...,Gaia/SDSS/UHS/unWISE
167.736484,39.98797,16.37,0.06,16.69,0.17,0.366,-1.569,-1.579,...,10422,8.02,0.61,...,Gaia/SDSS/UHS/unWISE
167.781874,56.076418,16.54,0.06,16.87,0.18,-0.524,-1.886,-1.518,...,8849,7.78,0.48,DA5.5,Gaia/SDSS/UHS/unWISE
167.835641,47.306958,15.75,0.05,15.81,0.09,-0.82,-0.898,-0.283,...,12514,8.26,0.77,DA3.8,Gaia/SDSS/UHS/unWISE
167.9157,-20.160051,17.36,0.1,16.38,0.15,-5.49,2.316,5.157,Color,17309,7.86,0.54,DB,Gaia/VHS/unWISE
168.089483,-51.501116,16.29,0.06,16.56,0.15,2.599,-0.28,-1.421,...,11194,7.97,0.59,...,Gaia/VHS/unWISE
168.161857,24.150358,17.0,0.08,16.54,0.16,-2.678,1.367,2.521,...,34661,7.4,0.42,DA1.3,Gaia/SDSS/UHS/unWISE
168.604944,38.139068,16.59,0.06,16.91,0.2,-1.073,-1.941,-1.382,...,10504,7.98,0.59,DA,Gaia/SDSS/UHS/unWISE
168.714946,-15.361673,16.85,0.08,16.92,0.22,1.769,0.521,-0.199,...,15087,7.53,0.41,...,Gaia/SDSS/VHS/unWISE
168.866771,-43.226168,16.45,0.06,16.52,0.14,-0.147,-0.435,-0.313,...,13181,8.27,0.77,...,Gaia/VHS/unWISE
169.166766,6.450635,15.57,0.05,15.67,0.1,-1.722,-2.168,-0.861,...,6327,7.95,0.56,DA7.8,Gaia/SDSS/UKIDSS/unWISE
169.265123,22.108542,17.34,0.1,17.0,0.23,-0.567,1.362,1.473,...,25443,7.34,0.4,DA1.9,Gaia/SDSS/UHS/unWISE
169.319708,-44.193012,14.4,0.04,14.34,0.05,-1.291,-0.815,0.263,...,5635,7.52,0.37,...,Gaia/VHS/unWISE
169.386172,32.967235,17.16,0.09,16.78,0.2,-0.487,1.702,1.735,...,18437,7.92,0.57,DA,Gaia/SDSS/UHS/unWISE
169.440816,3.081645,15.78,0.05,16.02,0.12,-0.472,-1.958,-1.47,...,14059,7.89,0.55,DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
169.479406,16.358134,15.79,0.05,15.91,0.11,-0.809,-1.251,-0.64,...,18442,7.59,0.44,DA+DB,Gaia/SDSS/UKIDSS/unWISE
169.637884,-42.893841,16.89,0.07,16.97,0.19,-1.1,-0.815,-0.291,...,10285,7.98,0.59,...,Gaia/VHS/unWISE
169.677293,-39.049076,16.33,0.06,16.01,0.11,1.959,4.052,2.293,...,10449,7.43,0.37,...,Gaia/VHS/unWISE
169.740547,28.616126,16.11,0.06,16.52,0.16,-0.401,-2.523,-2.121,...,8506,8.08,0.64,DA5.5,Gaia/SDSS/UHS/unWISE
169.80123,2.342646,14.3,0.04,13.86,0.05,8.661,14.589,4.755,"Mag, Color",12259,8.04,0.63,DA4.0,Gaia/SDSS/VIKING/unWISE
169.805036,-8.526888,15.37,0.05,15.39,0.08,-1.208,-1.571,-0.565,...,5551,8.04,0.61,...,Gaia/VHS/unWISE
169.878336,-10.636535,15.73,0.05,15.95,0.11,0.898,-1.168,-1.462,...,7246,7.12,0.26,DA6,Gaia/SDSS/VHS/unWISE
170.273901,37.937347,15.1,0.04,15.1,0.07,3.366,3.051,0.246,...,9667,8.11,0.67,DA,Gaia/SDSS/UHS/unWISE
170.658543,38.307568,16.21,0.06,16.36,0.13,1.212,-0.222,-0.777,...,16912,8.07,0.66,DA3.0,Gaia/SDSS/UHS/unWISE
170.728882,43.715961,16.35,0.06,16.81,0.18,-0.658,-2.426,-1.983,...,27714,8.36,0.85,DA1.8,Gaia/SDSS/UHS/unWISE
171.005975,-50.994204,15.44,0.05,15.46,0.07,-0.715,-0.454,0.078,...,16688,8.02,0.63,DA2.9,Gaia/VHS/unWISE
171.022379,-12.579109,16.2,0.06,16.35,0.15,-1.175,-1.43,-0.754,...,8069,7.81,0.49,...,Gaia/VHS/unWISE
171.059649,-50.188158,16.33,0.06,16.22,0.12,1.537,2.156,1.02,...,34328,7.9,0.61,...,Gaia/VHS/unWISE
171.107648,-14.386716,16.49,0.07,16.82,0.21,0.136,-1.373,-1.328,...,8682,8.07,0.64,...,Gaia/VHS/unWISE
171.130287,50.558977,15.75,0.05,15.75,0.09,0.266,0.418,0.19,...,14162,7.92,0.56,DA,Gaia/SDSS/UHS/unWISE
171.147796,-32.773465,16.64,0.07,16.53,0.15,-0.332,0.726,0.797,...,21764,7.87,0.56,DA2.2,Gaia/VHS/unWISE
171.327631,54.326261,15.83,0.05,15.96,0.1,0.292,-0.71,-0.754,...,14950,7.95,0.58,DA3.3,Gaia/SDSS/UHS/unWISE
171.337928,21.186148,16.12,0.06,16.16,0.13,-5.281,-3.465,-0.393,...,6285,8.1,0.65,DC,Gaia/SDSS/UHS/unWISE
171.370972,44.829339,16.04,0.05,16.13,0.11,0.456,-0.286,-0.481,...,10332,7.82,0.5,...,Gaia/SDSS/UHS/unWISE
171.698687,70.35008,16.5,0.06,16.33,0.11,1.797,2.689,1.291,...,11101,8.34,0.82,...,Gaia/unWISE
171.705917,1.466292,16.74,0.08,16.65,0.19,-0.065,0.539,0.514,...,15647,7.77,0.49,DA3.2,Gaia/SDSS/VIKING/UKIDSS/unWISE
171.719626,59.321183,15.13,0.04,15.24,0.07,-0.082,-1.0,-0.731,...,10474,8.65,1.01,DA4.7,Gaia/SDSS/UHS/unWISE
171.789583,-29.670938,14.8,0.04,14.96,0.06,-0.151,-1.777,-1.285,...,9384,7.98,0.58,DA5.3,Gaia/VHS/unWISE
171.838636,-2.143742,16.95,0.08,16.9,0.23,1.399,0.954,0.323,...,20595,7.57,0.44,DA2.0,Gaia/SDSS/VIKING/UKIDSS/unWISE
171.852078,-19.354868,16.53,0.07,16.87,0.21,0.934,-1.114,-1.38,...,12116,8.45,0.89,DA4.0,Gaia/VHS/unWISE
171.905076,75.518257,16.37,0.06,16.15,0.1,-0.544,1.737,1.739,...,9021,8.28,0.77,...,Gaia/SDSS/unWISE
172.02166,59.332874,16.9,0.07,16.52,0.14,-0.373,2.487,2.313,...,14295,7.97,0.59,DA,Gaia/SDSS/UHS/unWISE
172.294977,38.147651,15.66,0.05,15.89,0.1,2.064,-0.347,-1.408,...,25826,8.0,0.63,DA2.0,Gaia/SDSS/UHS/unWISE
172.338613,19.41686,17.02,0.09,16.89,0.22,1.167,1.2,0.611,...,12514,7.93,0.56,...,Gaia/SDSS/UHS/unWISE
172.750593,49.640633,16.32,0.06,16.48,0.13,1.504,-0.137,-0.841,...,10217,7.54,0.4,DA,Gaia/SDSS/UHS/unWISE
172.772997,-14.635475,15.2,0.05,14.94,0.07,26.632,24.874,2.511,Mag,11333,7.48,0.38,DB,Gaia/VHS/unWISE
172.887531,-12.428597,15.58,0.05,15.93,0.12,-0.456,-2.699,-2.145,...,10983,7.97,0.59,D,Gaia/VHS/unWISE
172.922876,-54.030424,16.52,0.06,16.53,0.13,-1.166,-0.483,0.156,...,23248,7.87,0.56,DA2.1,Gaia/VHS/unWISE
172.931192,37.024385,17.11,0.08,17.06,0.22,-4.137,-1.517,0.293,...,12105,7.97,0.59,DB4,Gaia/SDSS/UHS/unWISE
172.940371,-78.030237,16.81,0.06,17.14,0.18,-0.017,-1.66,-1.507,...,11416,8.02,0.62,...,Gaia/VHS/unWISE
173.014476,6.91962,15.36,0.05,15.58,0.09,-0.133,-1.946,-1.536,...,13989,8.0,0.61,DA3.6,Gaia/SDSS/UKIDSS/unWISE
173.114208,15.291695,14.65,0.04,14.81,0.06,-0.515,-2.075,-1.277,...,16255,7.71,0.47,DA2.8,Gaia/SDSS/UKIDSS/unWISE
173.330363,-12.817088,15.88,0.05,16.08,0.13,-0.5,-1.546,-1.113,...,13856,8.37,0.84,DA3.4,Gaia/VHS/unWISE
173.446698,33.022486,16.32,0.06,16.26,0.13,-0.064,0.545,0.503,...,9005,8.54,0.94,DA5.5,Gaia/SDSS/UHS/unWISE
173.448593,62.720792,15.17,0.04,15.15,0.06,1.908,1.786,0.147,...,6668,7.55,0.39,DA+DC,Gaia/SDSS/unWISE
173.597136,31.768447,15.7,0.05,15.74,0.09,-0.414,-0.436,-0.129,...,14361,8.06,0.65,DA3.6,Gaia/SDSS/UHS/unWISE
173.70248,46.80937,16.6,0.06,16.62,0.15,1.587,0.855,0.032,...,14052,8.53,0.94,DA1.8,Gaia/SDSS/UHS/unWISE
173.892975,57.413934,15.9,0.05,16.04,0.1,-0.953,-1.702,-0.918,...,8020,7.71,0.45,DQ,Gaia/SDSS/UHS/unWISE
173.98746,-53.055592,15.98,0.05,15.18,0.07,5.195,14.408,7.278,"Mag, Color",15175,7.97,0.59,DA,Gaia/VHS/unWISE
174.058269,29.024861,15.66,0.05,15.86,0.1,-0.153,-1.568,-1.24,...,23097,7.93,0.59,DA2.1,Gaia/SDSS/UHS/unWISE
174.270534,29.799471,13.23,0.04,13.33,0.04,0.001,-0.845,-0.612,...,22047,8.55,0.97,DA2.2,Gaia/SDSS/UHS/unWISE
174.359565,-11.399468,14.99,0.04,14.95,0.07,4.637,3.784,0.077,...,5762,7.7,0.44,...,Gaia/VHS/unWISE
174.409557,80.266723,17.07,0.07,16.93,0.16,-0.127,0.903,0.856,...,11665,7.79,0.49,...,Gaia/unWISE
174.48529,57.672627,16.09,0.05,16.08,0.1,-0.815,-0.361,0.147,...,7506,8.14,0.68,DAP,Gaia/SDSS/UHS/unWISE
174.669852,-13.226875,15.21,0.05,14.91,0.07,-0.483,2.767,2.44,...,6095,8.24,0.74,...,Gaia/VHS/unWISE
174.71832,-7.026835,16.67,0.07,16.47,0.17,-1.078,0.733,1.15,...,9940,7.85,0.52,...,Gaia/VHS/unWISE
174.860842,3.17247,16.66,0.07,16.31,0.14,-0.033,2.362,2.052,...,12500,8.12,0.68,DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
175.294677,-37.489961,16.91,0.08,16.66,0.16,0.311,1.778,1.415,...,18546,8.56,0.97,...,Gaia/VHS/unWISE
175.401312,42.144907,17.25,0.09,16.86,0.19,-0.93,1.746,1.979,...,28073,7.94,0.61,DA1.8,Gaia/SDSS/UHS/unWISE
175.67624,-46.839948,16.29,0.06,16.45,0.13,1.387,-0.079,-0.745,...,22680,8.01,0.64,...,Gaia/VHS/unWISE
176.174519,-44.916318,16.38,0.06,16.36,0.13,0.575,0.584,0.223,...,14657,7.99,0.61,...,Gaia/VHS/unWISE
176.19253,36.697072,15.35,0.04,15.48,0.08,1.462,-0.162,-0.998,...,12267,7.13,0.29,DA3.4,Gaia/SDSS/UHS/unWISE
176.317735,-42.405978,16.5,0.06,16.88,0.18,1.303,-1.29,-1.7,...,14449,8.01,0.62,...,Gaia/VHS/unWISE
176.35269,-15.365197,16.49,0.07,16.71,0.2,0.098,-0.93,-0.897,...,11306,8.35,0.82,...,Gaia/VHS/unWISE
176.433768,63.09828,14.67,0.04,14.73,0.05,-1.235,-2.451,-1.022,...,5441,7.88,0.52,DA9,Gaia/SDSS/unWISE
176.517766,5.233815,15.79,0.05,15.84,0.11,0.114,-0.378,-0.38,...,6524,7.38,0.32,DA6.5,Gaia/SDSS/UKIDSS/unWISE
176.608893,-1.612124,15.26,0.05,15.29,0.08,-1.442,-1.415,-0.283,...,6494,7.97,0.57,DA7.5,Gaia/SDSS/VIKING/UKIDSS/unWISE
176.618373,-36.605444,16.76,0.07,15.81,0.09,8.497,16.121,6.959,"Mag, Color",20361,7.92,0.58,...,Gaia/VHS/unWISE
176.682564,78.139167,15.99,0.05,15.97,0.09,2.744,2.177,0.192,...,7677,7.6,0.41,...,Gaia/unWISE
176.822956,-36.631649,16.12,0.06,15.98,0.11,0.595,1.73,1.134,...,15235,8.05,0.64,...,Gaia/VHS/unWISE
176.833538,-24.915838,16.63,0.07,16.75,0.2,0.049,-0.304,-0.298,...,28422,7.04,0.33,DA1.6,Gaia/VHS/unWISE
176.990216,7.794201,15.84,0.05,15.97,0.11,-1.9,-2.046,-0.78,...,9611,8.25,0.76,DC6,Gaia/SDSS/unWISE
177.010289,-45.385414,14.69,0.04,14.8,0.06,-2.522,-3.864,-1.297,...,6085,7.87,0.52,DA,Gaia/VHS/unWISE
177.013261,18.513203,15.15,0.04,15.29,0.07,-0.143,-1.129,-0.815,...,27335,7.92,0.6,DA1.8,Gaia/SDSS/UHS/unWISE
177.04266,-41.910357,17.18,0.09,17.01,0.21,-1.472,0.182,0.802,...,15465,7.96,0.59,...,Gaia/VHS/unWISE
177.234697,-44.120188,15.86,0.05,16.26,0.12,-0.715,-3.231,-2.47,...,15374,7.99,0.61,...,Gaia/VHS/unWISE
177.63761,-6.605354,16.13,0.06,16.05,0.12,-0.975,0.118,0.596,...,8710,8.45,0.89,DA,Gaia/VHS/unWISE
177.718329,68.520926,14.15,0.04,14.2,0.05,-0.475,-1.189,-0.55,...,6683,8.26,0.75,DA7,Gaia/SDSS/unWISE
177.899375,-27.539,14.88,0.04,14.93,0.06,-1.406,-1.749,-0.467,...,6887,8.16,0.69,DQ,Gaia/VHS/unWISE
177.924532,40.787434,16.66,0.07,16.62,0.15,-1.168,-0.252,0.315,...,14871,7.97,0.6,DA3.4,Gaia/SDSS/UHS/unWISE
177.975996,5.476697,15.07,0.04,15.11,0.07,0.127,-0.135,-0.184,...,11043,8.04,0.62,DA4.4,Gaia/SDSS/UKIDSS/unWISE
178.313419,-15.610387,14.67,0.04,13.82,0.05,22.995,34.228,8.93,"Mag, Color",11917,8.02,0.62,DA4.0,Gaia/VHS/unWISE
178.451911,-43.504486,16.6,0.06,17.0,0.2,2.945,-0.663,-1.738,...,10509,7.34,0.34,...,Gaia/VHS/unWISE
178.644038,24.377173,15.06,0.04,15.15,0.07,1.596,0.393,-0.668,...,8668,8.49,0.91,DA5.5,Gaia/SDSS/UHS/unWISE
178.644916,-13.021287,15.82,0.05,15.63,0.1,0.339,2.13,1.565,...,12433,7.98,0.6,DA,Gaia/VHS/unWISE
178.677989,79.241274,15.83,0.05,16.1,0.1,-0.055,-2.349,-1.934,...,10507,7.94,0.56,DA,Gaia/unWISE
178.690372,-29.011241,16.55,0.07,16.87,0.2,2.396,-0.432,-1.304,...,15564,7.48,0.4,DA2.3,Gaia/VHS/unWISE
179.181154,18.372124,15.02,0.04,14.99,0.07,-0.95,-0.357,0.319,...,7911,8.29,0.77,DZ,Gaia/SDSS/UHS/unWISE
179.34324,51.170309,16.6,0.06,16.59,0.15,-0.455,-0.061,0.162,...,12225,7.99,0.6,DA,Gaia/SDSS/UHS/unWISE
179.669187,-20.497526,16.24,0.06,16.41,0.16,-0.461,-1.104,-0.792,...,11718,8.06,0.64,...,Gaia/VHS/unWISE
179.714546,28.891775,16.31,0.06,16.45,0.14,1.466,-0.074,-0.742,...,9033,7.99,0.59,DA5.4,Gaia/SDSS/UHS/unWISE
179.96715,0.130908,15.49,0.05,15.58,0.09,0.232,-0.464,-0.515,...,9425,8.66,1.02,DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
180.012319,43.594744,15.16,0.04,15.24,0.07,-1.083,-1.688,-0.655,...,7815,7.86,0.52,DA,Gaia/SDSS/UHS/unWISE
180.232463,-10.539197,15.74,0.05,15.69,0.1,-0.408,0.301,0.475,...,7991,8.45,0.88,...,Gaia/VHS/unWISE
180.289381,42.996536,16.38,0.06,16.49,0.14,-1.248,-1.255,-0.53,...,11488,7.98,0.59,DA3.4,Gaia/SDSS/UHS/unWISE
180.430899,80.083012,16.18,0.05,16.24,0.1,-0.288,-0.493,-0.256,...,11559,8.08,0.65,DA4.3,Gaia/unWISE
180.531053,-10.078153,15.53,0.05,15.63,0.1,0.33,-0.455,-0.561,...,9244,8.54,0.94,DA5.3,Gaia/VHS/unWISE
180.891559,-36.350815,16.28,0.06,16.19,0.12,-1.532,-0.189,0.623,...,7599,7.94,0.56,...,Gaia/VHS/unWISE
180.947153,-0.386492,15.88,0.05,16.07,0.13,-0.754,-1.602,-1.042,...,19670,8.31,0.81,DA2.4,Gaia/SDSS/VIKING/UKIDSS/unWISE
181.111778,-76.195499,16.03,0.05,16.27,0.1,2.304,-0.528,-1.675,...,7859,8.18,0.7,...,Gaia/VHS/unWISE
181.354188,30.578936,17.05,0.08,17.0,0.22,0.198,0.553,0.428,...,29581,7.87,0.58,DA1.7,Gaia/SDSS/UHS/unWISE
181.64895,8.386371,16.24,0.06,16.81,0.21,1.379,-2.076,-2.428,...,8085,8.01,0.6,DA,Gaia/SDSS/UKIDSS/unWISE
181.698067,-32.575988,16.39,0.06,16.31,0.14,-1.371,0.049,0.712,...,21222,8.02,0.64,DA2.2,Gaia/VHS/unWISE
181.711611,-38.097209,15.87,0.05,16.08,0.11,0.305,-1.376,-1.337,...,11988,8.08,0.65,...,Gaia/VHS/unWISE
181.733228,-13.898247,15.72,0.05,15.49,0.09,-1.101,1.692,2.016,...,10959,8.14,0.69,DA4.4,Gaia/VHS/unWISE
181.942143,68.932139,17.16,0.08,16.86,0.15,-0.846,1.489,1.713,...,12438,8.27,0.77,...,Gaia/SDSS/unWISE
182.249764,70.132941,16.69,0.06,16.9,0.16,7.333,2.456,-0.981,...,14282,8.36,0.83,...,Gaia/unWISE
182.828124,7.412397,14.89,0.04,15.0,0.07,-1.309,-2.919,-1.496,...,5159,7.88,0.51,DA8.5,Gaia/SDSS/UKIDSS/unWISE
182.875279,57.403201,14.3,0.04,14.37,0.05,-1.254,-2.579,-1.065,...,5802,7.97,0.57,DA8.6,Gaia/SDSS/UHS/unWISE
182.87638,-35.36447,16.28,0.06,16.31,0.14,0.403,0.311,0.08,...,26459,7.87,0.57,...,Gaia/VHS/unWISE
183.148979,-6.372922,15.55,0.05,15.5,0.09,2.818,2.305,0.3,...,6374,7.95,0.56,DA,Gaia/VHS/unWISE
183.158091,-36.710857,15.77,0.05,16.17,0.12,-0.328,-2.976,-2.421,...,20466,7.82,0.53,DA,Gaia/VHS/unWISE
183.319482,-35.24436,15.01,0.04,14.87,0.06,27.878,25.292,1.466,Mag,11383,7.26,0.32,...,Gaia/VHS/unWISE
183.402114,31.80193,16.16,0.05,16.45,0.14,-0.118,-1.857,-1.596,...,12406,8.04,0.63,DA3.9,Gaia/SDSS/UHS/unWISE
183.754294,-35.039253,16.59,0.07,16.85,0.2,-0.118,-1.133,-1.001,...,38763,7.81,0.58,...,Gaia/VHS/unWISE
184.221726,74.92403,15.3,0.04,14.91,0.06,4.907,9.341,3.716,Color,6427,7.95,0.56,...,Gaia/unWISE
184.252614,68.814276,15.8,0.05,15.78,0.08,-0.45,-0.206,0.102,...,6429,8.38,0.83,DC8,Gaia/SDSS/unWISE
184.373716,19.090921,17.05,0.09,16.8,0.2,0.927,1.791,1.196,...,14973,8.12,0.69,...,Gaia/SDSS/UHS/unWISE
184.604131,-8.357757,15.9,0.05,16.07,0.13,0.062,-1.141,-1.029,...,8011,8.05,0.62,...,Gaia/VHS/unWISE
184.671502,3.339139,16.48,0.07,16.49,0.17,-0.973,-0.416,0.049,...,14434,8.02,0.62,DA3.5,Gaia/SDSS/VIKING/UKIDSS/unWISE
184.690398,26.808761,17.13,0.09,16.93,0.2,3.724,3.003,1.08,...,25838,7.94,0.6,DA,Gaia/SDSS/UKIDSS/unWISE
184.795362,-12.894751,16.16,0.06,15.82,0.11,-0.027,2.871,2.41,...,8364,7.98,0.58,...,Gaia/VHS/unWISE
184.874121,58.461241,16.41,0.06,16.73,0.15,1.189,-1.271,-1.663,...,9041,7.95,0.57,...,Gaia/SDSS/UHS/unWISE
185.429222,-32.989805,16.43,0.06,16.46,0.15,0.433,0.247,0.017,...,13715,8.64,1.01,...,Gaia/VHS/unWISE
185.585434,-34.018368,17.15,0.09,16.78,0.18,-2.209,0.958,1.882,...,23232,8.23,0.77,...,Gaia/VHS/unWISE
185.708691,-46.651072,15.61,0.05,15.64,0.08,0.842,0.369,-0.203,...,7424,8.09,0.65,...,Gaia/VHS/unWISE
185.77141,-29.541403,16.08,0.06,15.84,0.1,3.537,4.653,1.906,...,17864,7.94,0.59,DA2.7,Gaia/VHS/unWISE
185.810182,23.130798,16.61,0.07,16.76,0.19,-1.407,-1.177,-0.5,...,25082,8.29,0.81,DAP2.0,Gaia/SDSS/UKIDSS/unWISE
186.581679,18.609476,15.71,0.05,15.82,0.1,-0.982,-1.463,-0.708,...,7923,8.32,0.8,DC,Gaia/SDSS/UHS/unWISE
186.845714,8.614414,16.92,0.08,16.61,0.18,0.109,1.872,1.607,...,14956,7.9,0.56,DA,Gaia/SDSS/UKIDSS/unWISE
186.851542,31.839206,15.52,0.05,15.51,0.08,-0.474,-0.342,0.008,...,6519,7.95,0.56,DA6.5,Gaia/SDSS/UHS/unWISE
186.946796,-8.244056,14.85,0.04,14.85,0.07,0.814,0.982,0.251,...,11612,8.26,0.77,DZA4,Gaia/VHS/unWISE
187.012781,-42.604293,15.26,0.04,15.24,0.07,0.849,1.172,0.387,...,12283,8.06,0.64,...,Gaia/VHS/unWISE
187.031968,0.37252,14.7,0.04,14.82,0.06,0.403,-0.907,-0.957,...,9325,7.99,0.59,DAZ,Gaia/SDSS/VIKING/UKIDSS/unWISE
187.126046,12.943295,16.03,0.05,16.14,0.13,-0.244,-0.908,-0.672,...,7226,7.96,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
187.249505,10.67574,15.59,0.05,14.96,0.06,20.379,25.272,5.951,"Mag, Color",20168,8.06,0.66,DAZe:,Gaia/SDSS/UKIDSS/unWISE
187.278711,-4.538367,16.28,0.06,16.25,0.15,-0.544,-0.055,0.209,...,8750,8.35,0.82,DC,Gaia/VHS/unWISE
187.892894,-1.535679,15.1,0.04,15.19,0.08,0.83,0.061,-0.45,...,19884,7.52,0.43,DA2.5,Gaia/SDSS/VIKING/UKIDSS/unWISE
187.905403,-52.785688,15.57,0.05,15.61,0.08,0.043,-0.322,-0.285,...,7929,8.02,0.61,...,Gaia/VHS/unWISE
188.054126,-30.045521,16.15,0.06,16.17,0.12,1.503,0.883,0.014,...,17313,7.93,0.58,...,Gaia/VHS/unWISE
188.108532,41.488742,16.44,0.06,16.34,0.13,-0.789,0.462,0.799,...,19543,8.01,0.63,DA2.5,Gaia/SDSS/UHS/unWISE
188.252636,-31.14347,16.41,0.06,16.35,0.14,1.357,1.392,0.552,...,22421,7.73,0.49,DA2.0,Gaia/VHS/unWISE
188.36099,46.224359,16.63,0.06,17.03,0.2,0.737,-1.459,-1.629,...,22578,7.93,0.59,DA2.1,Gaia/SDSS/UHS/unWISE
188.54602,58.137714,16.7,0.06,16.68,0.14,2.41,1.598,0.254,...,12963,8.03,0.63,DA,Gaia/SDSS/UHS/unWISE
188.734854,47.625352,14.98,0.04,15.15,0.06,-0.508,-2.232,-1.412,...,15003,7.95,0.59,DA3.3,Gaia/SDSS/UHS/unWISE
188.81585,55.054837,16.52,0.06,16.69,0.15,0.881,-0.568,-0.909,...,8354,7.46,0.36,DA,Gaia/SDSS/UHS/unWISE
189.047253,33.513723,16.38,0.06,16.7,0.17,-0.408,-1.808,-1.476,...,19809,7.9,0.57,DA2,Gaia/SDSS/UHS/unWISE
189.057516,-16.698001,15.92,0.05,16.47,0.16,-0.418,-3.074,-2.644,...,24366,8.34,0.84,DA2.0,Gaia/VHS/unWISE
189.187542,47.922574,14.89,0.04,14.9,0.06,7.532,6.638,0.157,Mag,39795,7.51,0.47,DA.9,Gaia/SDSS/UHS/unWISE
189.226376,-44.90638,16.07,0.05,16.13,0.11,0.652,0.079,-0.28,...,8156,7.98,0.58,...,Gaia/unWISE
189.252611,18.248937,16.69,0.07,16.93,0.21,1.03,-0.596,-0.937,...,10284,8.26,0.76,DC,Gaia/SDSS/UHS/unWISE
189.355043,-37.488992,15.94,0.05,16.03,0.11,3.303,1.474,-0.494,...,9988,8.0,0.6,...,Gaia/VHS/unWISE
189.397017,50.466771,16.35,0.06,16.44,0.13,-0.73,-1.037,-0.544,...,8041,8.01,0.6,...,Gaia/SDSS/UHS/unWISE
190.038874,-3.170381,15.87,0.05,16.05,0.13,-0.209,-1.208,-0.955,...,9976,8.39,0.85,DA4.9,Gaia/SDSS/VIKING/unWISE
190.042537,-39.383294,15.51,0.05,15.74,0.09,-0.463,-2.28,-1.624,...,12963,7.95,0.58,...,Gaia/VHS/unWISE
190.190069,-39.547509,15.68,0.05,15.87,0.1,0.617,-1.149,-1.299,...,10188,8.22,0.74,...,Gaia/VHS/unWISE
190.299975,-24.574826,16.12,0.06,15.92,0.11,-2.395,0.076,1.367,...,6674,8.31,0.79,...,Gaia/VHS/unWISE
190.416348,-7.551494,16.76,0.08,16.72,0.2,-0.794,-0.072,0.26,...,9824,7.97,0.58,DA5,Gaia/SDSS/VHS/unWISE
190.481796,-13.584437,15.39,0.05,15.22,0.08,-0.211,1.829,1.579,...,8829,8.23,0.74,...,Gaia/SDSS/VHS/unWISE
191.030058,-32.335194,17.08,0.08,16.73,0.18,2.299,3.258,1.787,...,15228,7.82,0.52,...,Gaia/VHS/unWISE
191.069098,23.236196,16.33,0.06,16.38,0.14,1.762,0.929,-0.021,...,27217,7.94,0.61,DA1.8,Gaia/SDSS/UKIDSS/unWISE
191.186941,-35.129882,14.35,0.04,14.44,0.05,-0.171,-1.075,-0.692,...,9439,8.28,0.78,DQ,Gaia/VHS/unWISE
191.217925,-10.852735,14.11,0.04,14.18,0.05,1.826,0.737,-0.668,...,7999,7.11,0.26,DA,Gaia/SDSS/VHS/unWISE
191.269267,-49.227245,15.06,0.04,15.16,0.07,-1.207,-2.022,-0.825,...,9142,8.29,0.78,...,Gaia/VHS/unWISE
191.312861,-41.043217,16.85,0.07,16.41,0.13,4.984,6.56,2.88,...,25680,8.45,0.91,...,Gaia/VHS/unWISE
191.453523,-19.767052,16.35,0.06,16.18,0.13,0.284,1.573,1.217,...,10717,8.44,0.88,DA4.6,Gaia/SDSS/VHS/unWISE
191.501479,-12.604723,15.87,0.05,15.98,0.12,-0.423,-0.951,-0.609,...,12261,7.96,0.59,DA4.0,Gaia/SDSS/VHS/unWISE
191.626364,-14.044368,16.67,0.07,16.3,0.15,0.641,2.937,2.207,...,15776,7.82,0.52,DB,Gaia/SDSS/VHS/unWISE
191.730899,-37.301901,16.85,0.07,16.68,0.17,-0.114,1.039,0.975,...,14006,8.01,0.61,...,Gaia/VHS/unWISE
191.763723,49.573382,17.09,0.08,16.98,0.19,-1.025,0.182,0.605,...,15233,7.9,0.56,DBZA,Gaia/SDSS/UHS/unWISE
191.809728,14.709217,15.94,0.05,15.99,0.12,-0.636,-0.576,-0.166,...,10426,7.94,0.56,DA4.6,Gaia/SDSS/UKIDSS/unWISE
191.860454,-12.81118,15.04,0.04,15.07,0.07,-0.396,-0.441,-0.103,...,13267,8.05,0.64,DA3.6,Gaia/SDSS/VHS/unWISE
191.954067,-1.186935,16.05,0.06,16.21,0.14,-2.172,-2.25,-0.978,...,6997,8.0,0.59,DA7,Gaia/SDSS/VIKING/UKIDSS/unWISE
191.969398,-41.469578,15.85,0.05,16.05,0.1,-0.813,-1.982,-1.249,...,16242,8.43,0.88,...,Gaia/VHS/unWISE
192.116935,-10.483141,16.25,0.06,15.99,0.12,-1.485,1.098,1.723,...,7607,8.45,0.88,...,Gaia/SDSS/VHS/unWISE
192.203727,-34.702342,15.77,0.05,15.54,0.08,6.708,7.741,2.211,Mag,30284,7.52,0.45,...,Gaia/VHS/unWISE
192.475656,-11.783328,16.23,0.06,16.37,0.16,-0.483,-0.793,-0.5,...,26587,7.92,0.6,DA,Gaia/VHS/unWISE
192.536814,77.222251,16.72,0.06,17.13,0.18,0.089,-2.037,-1.901,...,15686,8.07,0.66,...,Gaia/unWISE
192.61328,-10.710889,16.58,0.07,16.62,0.18,0.999,0.36,-0.093,...,11544,7.88,0.54,...,Gaia/VHS/unWISE
192.650378,10.585859,16.73,0.07,16.93,0.23,2.175,0.117,-0.681,...,17184,7.83,0.53,DA,Gaia/SDSS/UKIDSS/unWISE
193.06327,4.178632,15.99,0.05,15.87,0.11,2.909,3.036,0.981,...,11753,8.07,0.65,DA4.1,Gaia/SDSS/UKIDSS/unWISE
193.096683,17.94861,16.23,0.06,16.38,0.15,-1.355,-1.482,-0.698,...,20146,7.89,0.56,DA2.5,Gaia/SDSS/UHS/unWISE
193.17479,19.257516,17.34,0.1,16.93,0.22,-0.82,1.557,1.759,...,17445,7.93,0.58,DA,Gaia/SDSS/UHS/unWISE
193.64438,37.166696,16.92,0.08,16.75,0.18,-0.79,0.704,0.984,...,20195,8.2,0.74,DAH,Gaia/SDSS/UHS/unWISE
193.657414,73.489508,15.95,0.05,16.54,0.12,2.643,-2.85,-3.772,...,8661,7.92,0.55,...,Gaia/unWISE
193.659823,14.541082,16.78,0.07,16.97,0.22,0.9,-0.328,-0.637,...,10105,8.27,0.77,DC:,Gaia/SDSS/UKIDSS/unWISE
193.703163,40.86294,17.16,0.09,16.86,0.19,-1.439,0.902,1.462,...,18877,8.06,0.65,...,Gaia/SDSS/UHS/unWISE
193.715158,-70.971258,16.13,0.06,16.45,0.13,1.827,-0.968,-1.718,...,17891,8.01,0.62,...,Gaia/VHS/unWISE
193.85914,47.955182,17.01,0.07,17.04,0.2,-0.62,-0.346,-0.059,...,14116,7.63,0.44,DA3.4,Gaia/SDSS/UHS/unWISE
194.259499,22.030414,14.37,0.04,14.51,0.05,-0.151,-1.494,-1.026,...,44989,7.91,0.64,DA1.2,Gaia/SDSS/unWISE
194.314726,34.244132,16.67,0.07,16.77,0.17,-0.782,-0.783,-0.374,...,9696,8.48,0.9,DAH,Gaia/SDSS/UKIDSS/unWISE
194.517591,50.245993,16.01,0.05,16.17,0.11,-0.082,-1.303,-1.067,...,8168,8.1,0.66,DA,Gaia/SDSS/UHS/unWISE
194.942828,27.568135,14.99,0.04,15.19,0.07,-0.458,-2.363,-1.589,...,8595,8.05,0.63,DAZ5.9,Gaia/SDSS/UKIDSS/unWISE
194.95947,4.523557,15.7,0.05,15.9,0.12,-0.097,-1.316,-1.087,...,22569,7.97,0.61,DA2.2,Gaia/SDSS/UKIDSS/unWISE
194.985775,2.932364,16.23,0.06,16.47,0.16,0.093,-1.18,-1.105,...,17730,7.92,0.58,DA2.8,Gaia/SDSS/VIKING/UKIDSS/unWISE
195.061274,18.29294,16.3,0.06,16.14,0.12,0.021,1.425,1.203,...,9437,7.63,0.43,DA5.5,Gaia/SDSS/UHS/unWISE
195.146993,59.071306,15.76,0.05,15.69,0.08,0.713,1.488,0.76,...,15020,8.0,0.62,DA3.3,Gaia/SDSS/UHS/unWISE
195.293934,1.127784,16.5,0.07,16.56,0.16,-0.475,-0.467,-0.209,...,11093,7.92,0.56,DA4.3,Gaia/SDSS/VIKING/UKIDSS/unWISE
195.339615,67.218826,15.34,0.04,15.33,0.07,0.854,0.611,-0.065,...,6611,8.25,0.75,DA,Gaia/SDSS/unWISE
195.380488,-72.579974,15.85,0.05,16.43,0.13,-1.143,-4.608,-3.517,...,17549,7.96,0.6,DA2.7,Gaia/VHS/unWISE
195.416323,16.142362,17.04,0.08,17.02,0.22,0.378,0.409,0.226,...,22216,7.92,0.58,DA,Gaia/SDSS/UHS/unWISE
195.699065,-0.834078,16.31,0.06,16.55,0.16,3.626,0.451,-1.143,...,10394,8.0,0.6,DA,Gaia/VIKING/UKIDSS/unWISE
195.804448,-3.390566,16.02,0.06,16.09,0.13,-0.735,-0.898,-0.42,...,7193,7.55,0.39,DA,Gaia/SDSS/VIKING/unWISE
195.809556,75.168365,15.85,0.05,16.02,0.08,0.206,-1.459,-1.31,...,7972,8.26,0.76,DC,Gaia/unWISE
195.819108,-10.153223,16.52,0.07,16.69,0.2,-0.591,-0.931,-0.627,...,13911,7.82,0.51,DA3.1,Gaia/VHS/unWISE
195.848558,25.168878,16.93,0.08,17.08,0.23,-0.65,-0.812,-0.511,...,17054,7.85,0.53,DA,Gaia/SDSS/UKIDSS/unWISE
195.870892,-35.857744,15.31,0.04,15.46,0.08,-1.126,-2.228,-1.135,...,8349,8.4,0.85,DQ,Gaia/VHS/unWISE
195.883519,54.206784,16.58,0.06,16.87,0.17,-0.746,-1.789,-1.31,...,24388,7.73,0.5,DA1.5,Gaia/SDSS/UHS/unWISE
196.118307,-30.011327,15.81,0.05,15.69,0.09,1.662,2.337,0.984,...,7466,7.55,0.39,...,Gaia/VHS/unWISE
196.133356,59.459406,15.25,0.04,15.43,0.07,0.133,-1.466,-1.232,...,23612,8.08,0.67,DAB2,Gaia/SDSS/UHS/unWISE
196.191981,-5.477124,15.36,0.05,15.4,0.09,-1.843,-2.276,-0.794,...,5175,8.0,0.58,DA,Gaia/VHS/unWISE
196.677304,-36.514288,16.48,0.06,16.36,0.13,1.716,1.926,0.816,...,9795,8.03,0.62,...,Gaia/VHS/unWISE
196.803487,-36.12295,16.88,0.07,16.93,0.2,1.824,0.655,-0.135,...,11798,8.14,0.69,...,Gaia/VHS/unWISE
196.950001,-10.29963,17.11,0.09,16.63,0.18,2.506,4.051,2.307,...,16382,7.88,0.55,...,Gaia/VHS/unWISE
197.182324,85.040077,14.2,0.04,14.23,0.05,-1.629,-2.605,-0.796,...,5265,8.08,0.63,DA9P,Gaia/unWISE
197.202011,57.910287,16.99,0.07,17.27,0.22,0.376,-0.994,-1.062,...,12070,8.2,0.73,...,Gaia/SDSS/UHS/unWISE
197.423856,-1.251876,16.69,0.07,16.56,0.17,-0.648,0.567,0.799,...,18130,7.98,0.61,DA2.7,Gaia/SDSS/VIKING/UKIDSS/unWISE
197.489128,35.163204,15.31,0.04,15.15,0.07,2.108,3.802,1.596,...,11173,8.05,0.63,DA4.4,Gaia/SDSS/UKIDSS/unWISE
197.564034,-14.962642,16.52,0.07,16.38,0.15,-1.705,0.022,0.826,...,8118,7.98,0.58,...,Gaia/VHS/unWISE
197.598895,14.071739,15.93,0.05,15.9,0.1,-0.91,-0.198,0.328,...,8419,7.86,0.52,DA5.5,Gaia/SDSS/UKIDSS/unWISE
197.710663,72.609749,16.23,0.05,15.99,0.09,-0.471,2.171,2.026,...,7767,7.98,0.58,DA,Gaia/unWISE
197.77504,16.517462,15.78,0.05,15.88,0.1,-0.121,-0.695,-0.519,...,10861,8.23,0.75,DA,Gaia/SDSS/UHS/unWISE
197.818671,-23.816893,16.86,0.08,16.41,0.15,2.397,4.344,2.504,...,14575,7.73,0.47,...,Gaia/VHS/unWISE
197.821813,-30.433028,15.58,0.05,15.81,0.1,0.035,-1.817,-1.544,...,14787,8.0,0.61,DA3.3,Gaia/VHS/unWISE
198.059965,78.878704,17.36,0.08,17.53,0.24,5.401,1.627,-0.475,...,30088,7.93,0.61,...,Gaia/unWISE
198.242818,58.086116,14.03,0.04,14.13,0.05,16.996,14.729,-0.761,Mag,10680,8.39,0.85,DA4.7,Gaia/SDSS/UHS/unWISE
198.402726,57.632338,16.75,0.06,16.94,0.17,-0.559,-1.228,-0.869,...,9757,8.27,0.77,DZ,Gaia/SDSS/UHS/unWISE
198.423377,-30.859679,15.2,0.04,15.35,0.08,-0.449,-1.547,-0.979,...,20204,7.97,0.61,DA2.4,Gaia/VHS/unWISE
198.584469,-52.909731,16.09,0.06,15.79,0.09,4.521,6.426,2.516,...,20562,7.88,0.56,...,Gaia/VHS/unWISE
198.611648,17.535729,16.53,0.06,16.6,0.17,-0.472,-0.494,-0.24,...,11906,8.01,0.61,DA,Gaia/SDSS/UHS/unWISE
199.023232,-9.98455,16.17,0.06,16.17,0.13,-0.995,-0.494,0.061,...,7810,8.21,0.73,...,Gaia/VHS/unWISE
199.127722,-39.40158,15.89,0.05,16.04,0.11,2.831,0.643,-0.946,...,12207,7.22,0.31,...,Gaia/VHS/unWISE
199.166474,53.455257,17.12,0.08,17.19,0.21,-0.503,-0.432,-0.199,...,11936,8.01,0.61,DA:,Gaia/SDSS/UHS/unWISE
199.446216,-11.351634,15.28,0.05,15.44,0.08,-0.294,-1.598,-1.132,...,8947,8.01,0.6,DAZ,Gaia/VHS/unWISE
199.453917,21.952576,15.61,0.05,15.51,0.08,-0.115,0.749,0.674,...,6478,8.32,0.8,DC,Gaia/SDSS/UHS/unWISE
199.566113,-33.890272,15.75,0.05,15.72,0.09,-1.045,-0.382,0.274,...,7709,7.92,0.55,...,Gaia/VHS/unWISE
199.67923,38.17618,13.91,0.04,13.97,0.04,1.396,-0.193,-1.093,...,5362,8.14,0.67,...,Gaia/SDSS/UHS/unWISE
199.739675,-45.504611,16.53,0.06,16.69,0.16,0.056,-0.625,-0.585,...,30549,8.09,0.7,...,Gaia/VHS/unWISE
199.804439,45.086547,14.38,0.04,14.47,0.05,1.818,0.668,-0.713,...,13017,7.41,0.37,DA3.6,Gaia/SDSS/UHS/unWISE
199.853067,-21.800559,15.22,0.04,15.27,0.08,-0.643,-1.377,-0.718,...,5873,8.6,0.98,DA8.5,Gaia/VHS/unWISE
199.862908,-78.392693,14.66,0.04,14.7,0.05,-3.467,-4.126,-0.791,...,5573,8.13,0.67,DC,Gaia/VHS/unWISE
199.961921,64.552634,16.62,0.06,16.47,0.12,5.995,5.195,1.251,Mag,24703,7.87,0.57,DA,Gaia/SDSS/unWISE
200.269232,-15.099515,16.17,0.06,16.1,0.13,0.299,0.827,0.565,...,8688,8.29,0.78,...,Gaia/VHS/unWISE
200.311447,46.390265,14.98,0.04,15.08,0.06,-0.747,-1.595,-0.756,...,14610,8.37,0.84,DA3.5,Gaia/SDSS/UHS/unWISE
200.501786,-44.555332,16.03,0.05,16.1,0.11,-0.956,-0.976,-0.326,...,9392,7.97,0.58,...,Gaia/VHS/unWISE
200.698247,7.958223,16.7,0.07,16.71,0.18,-0.328,-0.034,0.111,...,12856,8.19,0.72,...,Gaia/SDSS/UKIDSS/unWISE
200.748078,-12.178491,16.19,0.06,16.2,0.14,5.919,3.379,0.086,...,15455,7.92,0.57,...,Gaia/VHS/unWISE
200.751207,-46.734585,16.36,0.06,16.22,0.12,3.265,3.334,1.091,...,18164,7.73,0.48,...,Gaia/VHS/unWISE
201.146129,62.443612,16.16,0.05,16.39,0.11,-0.466,-1.96,-1.435,...,9980,8.0,0.6,DA,Gaia/SDSS/unWISE
201.154049,8.964323,16.01,0.05,16.0,0.11,0.301,0.446,0.218,...,8166,7.9,0.54,DA5.5,Gaia/SDSS/UKIDSS/unWISE
201.468007,-82.974729,17.38,0.08,17.19,0.2,-0.921,0.597,0.945,...,15862,8.44,0.89,...,Gaia/VHS/unWISE
201.536311,-51.693386,15.19,0.04,15.12,0.07,-2.193,-0.558,0.958,...,19497,7.88,0.56,DA2.5,Gaia/VHS/unWISE
201.904082,83.979487,17.42,0.08,17.13,0.17,-2.724,0.251,1.53,...,13941,8.0,0.61,...,Gaia/unWISE
201.922646,57.91926,15.63,0.05,15.74,0.08,-1.075,-2.016,-0.987,...,6650,7.95,0.56,DA7.4,Gaia/SDSS/UHS/unWISE
201.968532,-46.151083,17.07,0.08,17.06,0.21,6.295,3.102,0.255,...,31246,7.7,0.51,...,Gaia/VHS/unWISE
202.099676,-9.164842,15.64,0.05,15.66,0.1,-1.334,-0.897,-0.002,...,17018,7.86,0.54,DA,Gaia/VHS/unWISE
202.174476,-38.752794,16.1,0.05,16.41,0.13,-0.674,-2.415,-1.819,...,7846,7.97,0.58,...,Gaia/VHS/unWISE
202.35287,-0.94583,16.64,0.07,16.69,0.18,3.026,1.254,-0.129,...,18101,7.91,0.57,DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
202.353107,-23.871394,16.43,0.07,16.51,0.18,-1.122,-0.836,-0.287,...,13743,8.0,0.61,DA3.6,Gaia/VHS/unWISE
202.658302,54.756612,16.06,0.05,16.14,0.1,-1.135,-1.403,-0.552,...,7419,8.07,0.63,DA,Gaia/SDSS/UHS/unWISE
202.745187,30.497793,15.31,0.04,15.36,0.07,-5.867,-5.206,-0.542,...,6536,8.18,0.7,DZ7,Gaia/SDSS/UKIDSS/unWISE
202.79505,34.144611,15.69,0.05,15.76,0.09,-0.782,-0.996,-0.379,...,16480,7.86,0.54,DA2.9,Gaia/SDSS/UKIDSS/unWISE
202.895026,-15.513145,16.52,0.07,16.65,0.18,-1.601,-1.239,-0.459,...,44008,7.11,0.39,DA.9,Gaia/VHS/unWISE
202.94321,68.164854,15.81,0.05,15.78,0.08,1.058,1.396,0.483,...,9383,7.97,0.58,DA,Gaia/unWISE
202.996942,57.752479,16.72,0.06,17.07,0.18,-0.634,-1.978,-1.565,...,13589,7.94,0.58,DB,Gaia/SDSS/UHS/unWISE
203.150003,47.069648,15.94,0.05,15.84,0.09,1.044,2.051,1.073,...,22263,7.9,0.58,DA2.2,Gaia/SDSS/UHS/unWISE
203.211432,1.283913,16.01,0.05,15.8,0.1,0.379,2.152,1.56,...,6986,8.28,0.77,DC+DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
203.322876,3.35015,16.38,0.06,16.86,0.21,-0.331,-2.224,-1.955,...,17528,7.94,0.59,DA2.8,Gaia/SDSS/VIKING/UKIDSS/unWISE
203.418828,-37.098711,15.74,0.05,15.76,0.09,0.018,-0.225,-0.196,...,6695,8.1,0.65,...,Gaia/VHS/unWISE
203.641186,-1.668706,16.89,0.08,16.49,0.16,1.416,3.422,2.225,...,16375,7.97,0.6,DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
203.749408,69.758345,16.14,0.05,16.45,0.12,-0.813,-2.649,-1.886,...,14256,7.95,0.58,DA,Gaia/unWISE
203.754106,36.166727,16.61,0.06,16.48,0.14,-0.022,1.021,0.9,...,10170,8.02,0.61,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
203.944371,-5.715749,15.66,0.05,15.82,0.1,-0.621,-1.662,-1.072,...,7857,7.97,0.58,DA,Gaia/VHS/unWISE
204.078376,69.82873,16.19,0.05,16.49,0.12,-1.004,-2.437,-1.625,...,28506,8.27,0.8,DA1.6,Gaia/unWISE
204.126277,36.396193,15.31,0.04,15.38,0.07,-0.94,-1.557,-0.664,...,6706,7.94,0.56,DA7.4,Gaia/SDSS/UHS/unWISE
204.140485,6.773917,15.62,0.05,15.65,0.09,2.179,1.43,-0.061,...,12777,7.12,0.29,DA,Gaia/SDSS/UKIDSS/unWISE
204.216432,37.455523,16.31,0.06,16.26,0.12,-0.621,0.025,0.342,...,7650,8.43,0.87,DA,Gaia/SDSS/UHS/unWISE
204.35524,39.877129,16.29,0.06,16.34,0.12,0.451,-0.023,-0.25,...,8385,7.03,0.25,DA,Gaia/SDSS/UHS/unWISE
204.360979,-15.630362,16.48,0.07,16.49,0.17,-0.5,-0.215,0.028,...,8700,7.93,0.56,...,Gaia/VHS/unWISE
204.46701,36.625669,15.25,0.04,15.25,0.07,1.238,1.342,0.277,...,20269,7.78,0.51,DA4,Gaia/SDSS/UHS/unWISE
204.806934,12.141435,15.27,0.04,15.23,0.07,-2.015,-0.821,0.577,...,15173,7.88,0.55,DB3+,Gaia/SDSS/UKIDSS/unWISE
204.812442,-37.105701,16.41,0.06,15.95,0.11,-1.368,3.206,3.417,Color,24027,8.32,0.82,...,Gaia/VHS/unWISE
204.915836,-7.221266,16.51,0.07,16.3,0.14,0.732,1.967,1.345,...,12402,8.59,0.98,...,Gaia/VHS/unWISE
205.112997,32.473193,16.61,0.06,16.74,0.17,-1.285,-1.283,-0.61,...,8730,7.97,0.58,DA,Gaia/SDSS/UKIDSS/unWISE
205.228703,-23.496029,17.2,0.1,16.77,0.21,2.66,3.511,1.892,...,17580,7.21,0.33,...,Gaia/VHS/unWISE
205.259991,-8.033578,15.64,0.05,15.72,0.1,0.034,-0.651,-0.562,...,7780,7.96,0.57,...,Gaia/VHS/unWISE
205.314415,35.765261,16.45,0.06,16.79,0.17,-0.412,-2.026,-1.672,...,14396,7.97,0.59,DA3.4,Gaia/SDSS/UKIDSS/unWISE
205.338968,5.012817,14.38,0.04,14.26,0.05,-1.076,-1.62,-0.481,...,4037,7.76,0.45,DC,Gaia/SDSS/UKIDSS/unWISE
205.342952,-37.789636,16.48,0.06,16.57,0.16,2.691,0.924,-0.376,...,9887,7.12,0.27,...,Gaia/VHS/unWISE
205.447881,-42.014646,17.1,0.08,16.79,0.18,-0.882,1.379,1.633,...,11728,8.16,0.7,...,Gaia/VHS/unWISE
205.533722,-17.386295,16.37,0.07,16.56,0.19,2.006,-0.016,-0.819,...,12919,7.75,0.47,DA5,Gaia/VHS/unWISE
205.548328,-7.594612,16.74,0.08,16.64,0.18,-0.432,0.481,0.623,...,10572,7.95,0.57,DA,Gaia/VHS/unWISE
205.671254,-14.228188,16.19,0.06,16.2,0.14,-1.242,-0.607,0.058,...,11219,8.44,0.88,DA,Gaia/VHS/unWISE
205.778261,-31.03097,15.84,0.05,15.93,0.11,-2.189,-2.199,-0.726,...,6381,7.96,0.57,DA7.8,Gaia/VHS/unWISE
206.111858,44.142543,17.34,0.09,17.07,0.2,2.805,2.868,1.316,...,42272,7.43,0.44,DA.7,Gaia/SDSS/UHS/unWISE
206.442725,-23.952913,16.08,0.06,16.04,0.12,0.891,0.99,0.401,...,10942,8.02,0.62,DA4.5,Gaia/VHS/unWISE
206.507053,57.009925,13.89,0.04,13.99,0.04,-0.278,-1.258,-0.728,...,14368,8.07,0.65,DA3.6,Gaia/SDSS/UHS/unWISE
206.579274,-13.841087,15.6,0.05,15.66,0.1,2.1,0.963,-0.335,...,9275,7.13,0.27,DA5.2,Gaia/VHS/unWISE
206.601204,50.683845,16.67,0.06,16.68,0.15,-0.481,-0.102,0.136,...,19771,8.09,0.68,DA2.4,Gaia/SDSS/UHS/unWISE
206.672078,20.692261,16.66,0.07,16.43,0.14,2.123,2.977,1.499,...,15094,8.01,0.62,DA,Gaia/SDSS/UHS/unWISE
207.139898,73.407564,16.58,0.06,16.72,0.13,1.375,-0.053,-0.724,...,9412,8.29,0.78,...,Gaia/unWISE
207.264326,14.331398,16.78,0.07,16.74,0.18,-0.353,0.135,0.274,...,11107,7.85,0.52,...,Gaia/SDSS/UKIDSS/unWISE
207.434614,27.923009,15.56,0.05,15.6,0.08,-1.075,-1.182,-0.328,...,7257,8.4,0.85,DA6.9,Gaia/SDSS/UKIDSS/unWISE
207.583769,43.963969,17.31,0.09,17.01,0.19,-0.399,1.465,1.484,...,18906,7.9,0.57,DA2.5,Gaia/SDSS/UHS/unWISE
207.634955,24.570743,16.29,0.06,16.4,0.13,2.359,0.738,-0.496,...,12873,8.1,0.66,...,Gaia/SDSS/UKIDSS/unWISE
207.65796,-13.746769,16.32,0.06,16.4,0.16,-0.125,-0.392,-0.297,...,8911,7.91,0.55,...,Gaia/VHS/unWISE
207.828028,42.886949,16.08,0.05,16.06,0.1,-1.652,-0.967,0.109,...,6981,8.3,0.78,DZ+M:,Gaia/SDSS/UHS/unWISE
207.83498,54.961769,16.06,0.05,16.2,0.1,-0.314,-1.279,-0.912,...,11755,7.9,0.55,DA4.1,Gaia/SDSS/UHS/unWISE
207.920778,54.329885,16.51,0.06,16.76,0.15,0.281,-1.254,-1.247,...,10858,8.19,0.72,DAP,Gaia/SDSS/UHS/unWISE
207.974138,14.162584,15.77,0.05,15.76,0.09,0.763,0.863,0.273,...,15845,7.18,0.32,DA2.9,Gaia/SDSS/UKIDSS/unWISE
208.043298,65.416476,15.73,0.05,15.85,0.08,0.416,-0.697,-0.809,...,11884,7.94,0.57,DA4.1,Gaia/SDSS/unWISE
208.048046,10.896922,15.36,0.04,15.47,0.08,0.962,-0.732,-1.159,...,5978,7.98,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
208.291738,48.672406,17.26,0.08,17.3,0.23,1.62,0.69,0.009,...,22264,7.9,0.57,DB2,Gaia/SDSS/UHS/unWISE
208.316264,-9.277481,14.27,0.04,14.28,0.05,-0.675,-0.55,0.032,...,8863,8.32,0.8,DAP5.3,Gaia/VHS/unWISE
208.426769,16.947376,16.24,0.06,16.38,0.14,0.779,-0.441,-0.759,...,8619,7.23,0.29,DA,Gaia/SDSS/unWISE
208.447885,18.516459,16.86,0.07,17.14,0.24,0.06,-1.02,-0.975,...,14849,7.85,0.53,DA,Gaia/SDSS/UHS/unWISE
208.598929,-44.602415,16.56,0.06,16.5,0.14,0.647,0.856,0.44,...,8807,7.96,0.58,...,Gaia/VHS/unWISE
208.790422,-26.380634,15.34,0.05,15.27,0.08,0.065,0.515,0.376,...,6106,8.06,0.63,...,Gaia/VHS/unWISE
208.823319,40.057679,17.12,0.08,17.05,0.2,-1.255,-0.099,0.443,...,11984,7.85,0.52,DA,Gaia/SDSS/UHS/unWISE
208.884865,0.189813,16.29,0.06,16.56,0.16,-1.819,-2.317,-1.326,...,13401,7.96,0.59,DB4,Gaia/SDSS/VIKING/UKIDSS/unWISE
208.986468,40.681813,16.31,0.06,16.23,0.11,0.581,1.268,0.761,...,23086,7.59,0.46,DA2.1,Gaia/SDSS/UHS/unWISE
209.289251,33.80087,16.67,0.07,16.82,0.17,-0.812,-1.04,-0.595,...,14857,7.98,0.6,DA3.5,Gaia/SDSS/UKIDSS/unWISE
209.370417,-16.546034,16.44,0.07,16.39,0.16,2.417,1.672,0.371,...,9295,8.29,0.78,...,Gaia/VHS/unWISE
209.781034,-23.55779,14.82,0.04,14.94,0.07,-0.413,-1.502,-0.92,...,9422,7.99,0.6,DA5.2,Gaia/VHS/unWISE
209.855139,-0.573742,16.87,0.08,16.95,0.23,-0.042,-0.28,-0.243,...,10735,8.23,0.75,DA4,Gaia/SDSS/VIKING/UKIDSS/unWISE
210.434694,-5.894193,16.67,0.07,16.85,0.22,-0.341,-0.832,-0.646,...,15488,7.94,0.58,DA,Gaia/VHS/unWISE
210.637793,-79.280288,17.46,0.09,17.12,0.19,-2.258,0.617,1.608,...,15923,8.15,0.7,...,Gaia/VHS/unWISE
210.640761,-7.614237,16.32,0.06,16.41,0.15,-0.778,-0.816,-0.378,...,8640,8.54,0.95,DA,Gaia/SDSS/VHS/unWISE
210.643953,-4.917369,15.86,0.05,16.18,0.13,1.82,-1.194,-1.902,...,7626,7.89,0.53,...,Gaia/VHS/unWISE
210.797422,4.86822,15.79,0.05,15.91,0.11,0.834,-0.375,-0.759,...,8831,8.02,0.61,...,Gaia/SDSS/UKIDSS/unWISE
210.917099,-9.24682,16.77,0.08,16.76,0.21,-0.747,-0.198,0.121,...,9909,8.0,0.6,...,Gaia/SDSS/VHS/unWISE
210.931114,52.113505,15.63,0.05,15.77,0.08,0.138,-1.262,-1.106,...,7442,8.03,0.61,DA6.6,Gaia/SDSS/UHS/unWISE
210.987465,-15.020168,15.78,0.05,15.61,0.1,1.323,2.63,1.404,...,11576,8.03,0.62,DA4.1,Gaia/VHS/unWISE
211.134219,6.320976,16.54,0.07,16.3,0.14,-1.197,1.296,1.724,...,25139,7.84,0.55,DA2,Gaia/SDSS/UKIDSS/unWISE
211.230532,-22.439184,16.25,0.06,16.2,0.14,3.076,2.13,0.377,...,8499,7.91,0.54,...,Gaia/VHS/unWISE
211.258866,38.165672,16.86,0.07,17.12,0.2,-2.416,-2.145,-1.053,...,15935,7.89,0.55,DB,Gaia/SDSS/UHS/unWISE
211.534039,-69.957548,15.45,0.05,15.53,0.08,-2.542,-2.807,-0.699,...,6812,7.95,0.56,...,Gaia/VHS/unWISE
211.582231,-1.326004,16.23,0.06,16.58,0.17,-2.373,-2.872,-1.666,...,14179,7.85,0.53,DBA,Gaia/SDSS/VIKING/UKIDSS/unWISE
211.686362,53.749861,17.09,0.07,17.04,0.18,1.603,1.164,0.349,...,11767,7.55,0.41,DA,Gaia/SDSS/UHS/unWISE
211.790663,-6.444683,14.55,0.04,14.65,0.06,-0.031,-1.095,-0.815,...,8362,8.18,0.71,DA,Gaia/VHS/unWISE
212.083759,8.288943,16.95,0.08,17.02,0.22,-0.685,-0.482,-0.176,...,10399,8.01,0.6,...,Gaia/SDSS/UKIDSS/unWISE
212.174156,-26.830475,16.36,0.06,16.05,0.12,-2.808,0.593,2.002,...,7242,8.41,0.86,...,Gaia/VHS/unWISE
212.328088,22.257925,16.41,0.06,16.65,0.16,-0.7,-1.659,-1.184,...,14328,8.19,0.73,DA,Gaia/SDSS/UHS/unWISE
212.438417,42.266806,14.92,0.04,15.08,0.06,0.851,-0.89,-1.228,...,9885,8.05,0.63,DA5.0,Gaia/SDSS/UHS/unWISE
212.612349,32.142217,14.59,0.04,14.69,0.05,0.067,-0.874,-0.703,...,18258,7.93,0.58,DA2.6,Gaia/SDSS/UHS/unWISE
212.662234,-47.744344,14.76,0.04,14.82,0.06,3.949,2.913,-0.273,...,19560,7.55,0.43,DA2.2,Gaia/VHS/unWISE
212.666422,2.752585,15.07,0.04,15.05,0.07,-1.016,-1.006,-0.156,...,5587,7.98,0.58,DAZ,Gaia/SDSS/VIKING/UKIDSS/unWISE
213.031275,42.274014,16.52,0.06,16.48,0.13,-0.656,0.119,0.429,...,15641,7.91,0.57,DA3.1,Gaia/SDSS/UHS/unWISE
213.0854,-18.712066,15.62,0.05,16.02,0.12,-1.745,-4.171,-2.802,...,5721,8.08,0.64,DC,Gaia/VHS/unWISE
213.242259,-35.781734,16.35,0.07,15.39,0.08,12.71,20.89,7.674,"Mag, Color",32594,7.69,0.51,...,Gaia/VHS/unWISE
213.264608,32.945914,16.61,0.06,16.67,0.15,0.797,0.176,-0.207,...,10205,7.98,0.59,DA,Gaia/SDSS/UHS/unWISE
213.277254,7.923069,16.0,0.05,15.95,0.11,1.528,1.66,0.572,...,15411,8.52,0.94,DA,Gaia/SDSS/UKIDSS/unWISE
213.584974,54.062812,17.22,0.08,16.65,0.14,1.843,5.222,3.396,Color,22634,7.83,0.54,DA2.0,Gaia/SDSS/UHS/unWISE
213.954225,42.980165,16.66,0.06,16.73,0.15,-0.496,-0.561,-0.275,...,13249,8.14,0.69,DA3.5,Gaia/SDSS/UHS/unWISE
214.000662,0.133733,16.35,0.06,16.15,0.12,1.778,2.761,1.439,...,14911,8.3,0.8,DA3.5,Gaia/SDSS/VIKING/UKIDSS/unWISE
214.136608,11.167889,16.16,0.06,15.83,0.1,7.537,8.448,2.587,Mag,9151,7.23,0.29,DA,Gaia/SDSS/UKIDSS/unWISE
214.212329,-70.992641,16.03,0.05,16.08,0.11,-3.377,-2.325,-0.128,...,17012,8.26,0.78,...,Gaia/VHS/unWISE
214.216367,-9.034094,15.72,0.05,15.81,0.1,1.796,0.569,-0.477,...,9630,7.36,0.34,DA+DA,Gaia/VHS/unWISE
214.217695,75.500006,16.36,0.05,16.32,0.1,0.877,1.211,0.515,...,21711,7.93,0.59,DA:,Gaia/unWISE
214.255004,-35.958095,16.82,0.08,16.8,0.2,3.295,1.726,0.225,...,45593,7.51,0.48,...,Gaia/VHS/unWISE
214.281168,-22.20568,16.15,0.06,16.29,0.15,-0.904,-1.225,-0.676,...,13427,7.97,0.59,...,Gaia/VHS/unWISE
214.497868,-6.668365,16.21,0.06,16.43,0.15,-0.43,-1.452,-1.117,...,11091,8.16,0.7,DCB?4,Gaia/VHS/unWISE
214.593988,-30.536529,16.38,0.07,15.92,0.11,-0.159,3.792,3.215,Color,10930,8.12,0.67,...,Gaia/VHS/unWISE
214.710821,66.767841,16.66,0.06,16.82,0.14,0.996,-0.364,-0.789,...,11426,8.15,0.7,...,Gaia/unWISE
214.843503,-44.679123,15.96,0.05,15.25,0.07,0.003,8.149,6.188,Color,12152,8.09,0.66,...,Gaia/VHS/unWISE
215.026846,53.375724,16.1,0.05,16.24,0.1,0.099,-1.134,-1.008,...,7437,7.72,0.45,DA,Gaia/SDSS/UHS/unWISE
215.045865,-50.066081,15.63,0.05,16.02,0.12,1.929,-1.749,-2.479,...,8214,7.95,0.57,...,Gaia/VHS/unWISE
215.19585,46.933515,16.38,0.06,16.43,0.12,1.136,0.421,-0.216,...,10093,7.55,0.4,DA4.7,Gaia/SDSS/UHS/unWISE
215.202616,-32.581096,16.2,0.06,16.3,0.14,0.948,-0.086,-0.521,...,9002,7.79,0.48,...,Gaia/VHS/unWISE
215.226322,-9.085967,14.9,0.04,14.79,0.06,-2.234,-0.427,1.099,...,7793,7.61,0.41,DA6.1,Gaia/VHS/unWISE
215.374556,21.789604,16.32,0.06,16.48,0.14,-0.781,-1.358,-0.841,...,8517,8.02,0.61,DA,Gaia/SDSS/UHS/unWISE
215.517888,34.91588,17.23,0.09,17.03,0.2,-1.777,0.237,0.985,...,12039,8.18,0.71,DBA,Gaia/SDSS/UHS/unWISE
215.642516,-10.402438,15.76,0.05,15.99,0.12,1.4,-0.696,-1.293,...,22083,7.68,0.49,...,Gaia/VHS/unWISE
215.706181,59.143429,16.62,0.06,16.56,0.12,0.266,0.771,0.525,...,10741,8.2,0.72,DA,Gaia/SDSS/unWISE
215.723937,-46.096962,16.11,0.06,16.4,0.14,-2.51,-3.232,-1.714,...,6647,8.3,0.78,...,Gaia/VHS/unWISE
215.91948,31.583195,16.27,0.06,16.51,0.13,-0.062,-1.354,-1.163,...,26551,7.92,0.6,DA1.8,Gaia/SDSS/UHS/unWISE
216.212584,43.157006,16.96,0.04,17.08,0.2,-3.162,-1.45,-0.382,...,21920,7.83,0.54,DA2.2,Gaia/SDSS/UHS/unWISE
216.369927,14.349689,17.14,0.08,17.12,0.23,-0.485,-0.025,0.168,...,15069,7.75,0.48,DA,Gaia/SDSS/UHS/unWISE
216.746941,49.35032,15.89,0.05,15.93,0.09,-0.872,-1.061,-0.362,...,6914,8.41,0.86,DC,Gaia/SDSS/unWISE
216.783532,45.608653,16.14,0.05,15.99,0.09,-1.517,0.409,1.203,...,7662,8.29,0.78,DC,Gaia/SDSS/UHS/unWISE
216.898214,53.808382,15.58,0.04,15.73,0.08,-2.853,-3.501,-1.101,...,14238,8.02,0.62,DBAZ4,Gaia/SDSS/UHS/unWISE
216.949688,5.541647,16.24,0.06,16.2,0.13,-3.213,-1.592,0.236,...,7079,8.24,0.75,DA+DC,Gaia/SDSS/UKIDSS/unWISE
217.141346,44.061975,15.96,0.05,15.33,0.07,1.69,8.905,5.671,Color,7221,8.22,0.73,DZ,Gaia/SDSS/UHS/unWISE
217.363636,-27.850811,16.4,0.06,16.06,0.12,0.191,2.909,2.355,...,16158,7.7,0.47,DA2.7,Gaia/VHS/unWISE
217.677623,37.170544,15.69,0.05,15.68,0.08,2.805,2.242,0.167,...,13046,7.33,0.35,DA3.4,Gaia/SDSS/UHS/unWISE
217.896239,-7.082749,17.33,0.1,16.94,0.22,0.46,2.011,1.587,...,16272,7.76,0.49,...,Gaia/VHS/unWISE
217.914372,-12.814898,16.41,0.06,16.58,0.18,0.825,-0.421,-0.726,...,19182,7.91,0.57,DB,Gaia/VHS/unWISE
217.92009,-11.720546,15.24,0.04,15.03,0.07,27.797,25.114,2.057,Mag,13371,7.5,0.4,...,Gaia/VHS/unWISE
217.98541,37.10851,16.28,0.06,16.47,0.13,-0.352,-1.229,-0.91,...,33925,7.89,0.6,DA1.4,Gaia/SDSS/UHS/unWISE
218.013814,-3.944127,16.22,0.06,16.43,0.15,-1.401,-1.868,-1.062,...,11251,7.94,0.57,DA4.3,Gaia/VIKING/unWISE
218.10577,-13.125627,16.95,0.09,16.59,0.19,3.34,3.8,1.826,...,22419,7.76,0.51,...,Gaia/VHS/unWISE
218.148078,-32.905146,16.06,0.06,16.02,0.12,1.495,1.311,0.38,...,9547,8.0,0.6,...,Gaia/VHS/unWISE
218.27235,13.44219,16.22,0.06,16.37,0.13,-0.648,-1.232,-0.773,...,9971,8.29,0.79,DA,Gaia/SDSS/UKIDSS/unWISE
218.403639,-74.865069,17.01,0.07,17.06,0.19,-1.24,-0.6,-0.024,...,24305,7.33,0.4,...,Gaia/VHS/unWISE
218.573712,65.666524,16.43,0.05,16.53,0.11,-0.308,-0.805,-0.528,...,12811,7.76,0.48,...,Gaia/unWISE
218.807098,50.873754,16.73,0.06,16.71,0.14,-0.87,-0.21,0.238,...,9279,8.01,0.6,DA,Gaia/SDSS/UHS/unWISE
218.83701,14.47753,16.82,0.07,16.94,0.2,0.631,-0.201,-0.436,...,15969,7.91,0.56,DA,Gaia/SDSS/UHS/unWISE
218.893099,-17.392646,16.21,0.06,16.23,0.15,-1.803,-1.039,-0.074,...,7203,7.95,0.56,...,Gaia/VHS/unWISE
219.173313,28.747652,16.67,0.07,16.57,0.14,0.678,1.35,0.855,...,30865,7.87,0.59,DA1.5,Gaia/SDSS/UHS/unWISE
220.020256,75.092823,16.21,0.05,16.26,0.09,-0.078,0.023,0.063,...,29398,7.69,0.49,DA1,Gaia/unWISE
220.243957,8.447397,17.02,0.08,16.75,0.18,3.663,3.541,1.44,...,17823,7.72,0.47,...,Gaia/SDSS/UKIDSS/unWISE
220.662915,17.369646,16.87,0.07,17.05,0.21,5.097,1.38,-0.675,...,14040,7.57,0.42,...,Gaia/SDSS/UHS/unWISE
220.823068,32.116034,16.86,0.07,17.17,0.22,-0.466,-1.436,-1.167,...,12228,8.09,0.66,DA3.9,Gaia/SDSS/UHS/unWISE
220.824701,-14.621474,15.24,0.05,15.3,0.08,-1.006,-1.446,-0.571,...,6671,8.21,0.72,...,Gaia/VHS/unWISE
220.837451,-31.633569,17.01,0.09,16.66,0.19,-0.104,1.814,1.657,...,15607,7.75,0.48,...,Gaia/VHS/unWISE
221.076145,47.284393,16.39,0.06,16.64,0.14,-0.665,-1.871,-1.342,...,9727,7.9,0.54,DA5.0,Gaia/SDSS/unWISE
221.210555,-17.685599,16.39,0.07,16.6,0.19,2.972,0.311,-0.888,...,9450,7.98,0.59,...,Gaia/VHS/unWISE
221.36827,29.358901,14.77,0.04,14.89,0.06,0.053,-1.271,-1.005,...,12357,7.96,0.58,DA3.8,Gaia/SDSS/UHS/unWISE
221.749105,34.885516,16.1,0.05,16.34,0.12,-0.756,-2.107,-1.448,...,10288,7.96,0.58,DA4.8,Gaia/SDSS/UHS/unWISE
221.886838,-39.520575,15.86,0.05,15.81,0.1,-0.574,0.185,0.471,...,8977,8.36,0.82,...,Gaia/VHS/unWISE
221.904322,-9.835896,15.49,0.05,15.66,0.1,-1.704,-2.362,-1.056,...,15868,7.88,0.55,DB3,Gaia/VHS/unWISE
221.929053,-38.592324,16.48,0.07,16.06,0.12,3.086,5.625,2.979,...,24854,7.79,0.53,...,Gaia/VHS/unWISE
222.058667,28.419905,15.34,0.04,15.45,0.07,0.041,-0.716,-0.594,...,22637,8.37,0.86,DA2.1,Gaia/SDSS/UHS/unWISE
222.245869,-2.542356,16.71,0.07,16.81,0.2,-0.411,-0.562,-0.353,...,9218,7.97,0.58,DA,Gaia/SDSS/VIKING/UKIDSS/unWISE
222.527477,40.925948,15.87,0.05,15.53,0.07,6.389,9.047,3.068,"Mag, Color",13904,7.93,0.57,DA3.4,Gaia/SDSS/UHS/unWISE
222.54068,4.696021,15.67,0.05,15.8,0.1,1.771,0.226,-0.781,...,13447,8.0,0.61,DA,Gaia/SDSS/UKIDSS/unWISE
222.548524,-19.235382,14.92,0.04,15.07,0.08,1.025,-0.834,-1.281,...,7254,7.27,0.3,DA7.0,Gaia/VHS/unWISE
222.702198,7.557479,16.63,0.07,16.34,0.13,-8.049,-2.694,1.864,...,14981,7.87,0.54,DA3.4,Gaia/SDSS/UKIDSS/unWISE
223.047467,16.634589,16.09,0.05,16.26,0.12,0.753,-0.548,-0.851,...,21446,7.85,0.55,DA2.2,Gaia/SDSS/UHS/unWISE
223.296271,-5.640549,17.34,0.11,16.99,0.24,0.329,1.691,1.385,...,15756,7.97,0.6,...,Gaia/VHS/unWISE
223.387315,-30.6733,16.37,0.07,16.41,0.16,-2.698,-1.402,-0.034,...,20407,7.93,0.58,...,Gaia/VHS/unWISE
223.459146,0.425153,16.09,0.06,16.07,0.12,-0.679,0.077,0.415,...,24909,7.86,0.56,DA1.9,Gaia/SDSS/VIKING/UKIDSS/unWISE
223.467983,-26.375208,16.15,0.06,16.4,0.16,0.19,-1.186,-1.152,...,17768,7.8,0.51,...,Gaia/VHS/unWISE
223.556709,-19.01137,16.16,0.06,16.35,0.16,-1.775,-1.935,-0.971,...,7552,7.89,0.53,...,Gaia/VHS/unWISE
223.565653,55.19793,16.98,0.07,17.21,0.19,-0.506,-1.151,-0.853,...,27362,8.32,0.83,DA1.8,Gaia/SDSS/UHS/unWISE
223.642097,-5.45147,16.33,0.06,16.68,0.19,-0.604,-1.977,-1.582,...,9099,8.27,0.77,...,Gaia/VHS/unWISE
223.658167,18.790418,17.05,0.08,16.98,0.2,2.823,1.797,0.44,...,16017,7.92,0.57,DA,Gaia/SDSS/UHS/unWISE
223.838337,56.929044,15.34,0.04,15.41,0.06,-0.777,-1.205,-0.444,...,15094,7.97,0.6,DA,Gaia/SDSS/UHS/unWISE
223.84792,-31.285889,15.52,0.05,15.8,0.11,0.832,-1.621,-1.817,...,9261,7.97,0.58,DA5.4,Gaia/VHS/unWISE
224.171323,17.070933,16.98,0.08,16.5,0.14,9.879,9.76,3.042,"Mag, Color",29870,8.07,0.68,DA1.6,Gaia/SDSS/UHS/unWISE
224.541104,-26.767064,15.66,0.05,15.56,0.09,4.177,3.944,0.848,...,8451,7.51,0.38,...,Gaia/VHS/unWISE
224.635867,10.138325,17.3,0.09,17.02,0.21,-1.902,0.493,1.276,...,20093,7.78,0.51,DBA,Gaia/SDSS/UKIDSS/unWISE
224.843938,-78.330511,16.08,0.05,16.13,0.11,2.035,1.14,-0.134,...,44770,7.6,0.51,...,Gaia/VHS/unWISE
224.919696,24.764765,16.76,0.07,16.9,0.19,-2.423,-1.681,-0.54,...,12377,8.02,0.62,DBA,Gaia/SDSS/UHS/unWISE
224.970822,-8.825077,15.99,0.06,16.29,0.15,5.264,0.942,-1.496,...,20275,7.88,0.56,DA2.3,Gaia/VHS/unWISE
225.16716,-37.060516,15.53,0.05,15.4,0.08,-0.584,1.179,1.294,...,15943,7.99,0.61,...,Gaia/VHS/unWISE
225.209765,64.277525,16.08,0.05,16.02,0.08,1.146,1.616,0.636,...,10551,8.24,0.75,DC5,Gaia/unWISE
225.384566,21.803106,16.54,0.06,16.96,0.19,0.003,-1.98,-1.83,...,17733,7.96,0.6,DA2.7,Gaia/SDSS/UHS/unWISE
225.421137,34.533144,16.61,0.06,16.82,0.16,-0.659,-1.311,-0.897,...,21167,8.46,0.91,DA2.3,Gaia/SDSS/UHS/unWISE
225.501939,-27.235826,16.99,0.09,16.86,0.23,-0.958,0.207,0.58,...,13159,8.02,0.62,...,Gaia/VHS/unWISE
225.810042,-17.198934,16.06,0.06,16.03,0.13,1.028,1.183,0.508,...,27679,7.71,0.5,DA1.5,Gaia/VHS/unWISE
225.852456,-24.691548,14.27,0.04,14.28,0.05,0.931,0.109,-0.532,...,5673,7.59,0.39,...,Gaia/VHS/unWISE
225.942505,-33.754965,15.93,0.05,15.79,0.11,0.896,1.85,1.066,...,8040,7.99,0.59,...,Gaia/VHS/unWISE
226.09902,3.042727,16.03,0.05,16.24,0.13,-0.896,-1.857,-1.202,...,15064,8.07,0.65,DA3.5,Gaia/SDSS/UKIDSS/unWISE
226.249927,81.369846,17.37,0.08,17.32,0.18,-0.079,0.372,0.369,...,14220,7.52,0.41,...,Gaia/unWISE
226.275648,32.999869,14.63,0.04,14.52,0.05,26.757,25.963,1.311,Mag,8802,7.72,0.45,DA+dM:,Gaia/SDSS/UKIDSS/UHS/unWISE
226.447628,2.810863,16.99,0.08,16.86,0.2,0.333,0.914,0.686,...,16949,7.92,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
226.454573,-7.24479,14.79,0.04,14.77,0.06,-0.56,-0.289,0.134,...,6707,8.01,0.6,DAH7.3,Gaia/VHS/unWISE
226.468516,-69.40064,16.11,0.06,16.28,0.12,0.42,-0.84,-0.938,...,9197,8.04,0.62,...,Gaia/VHS/unWISE
226.469986,13.848961,16.81,0.07,17.09,0.22,0.205,-1.074,-1.074,...,12211,7.92,0.56,...,Gaia/SDSS/UHS/unWISE
226.580609,-9.506056,15.36,0.05,15.55,0.09,1.197,-0.753,-1.291,...,12713,8.12,0.68,DA3.4,Gaia/SDSS/VHS/unWISE
226.608872,6.645833,16.41,0.06,16.64,0.17,2.023,-0.302,-1.122,...,9975,7.61,0.42,...,Gaia/SDSS/UKIDSS/unWISE
226.68982,-7.382873,16.4,0.07,16.47,0.17,-1.403,-0.918,-0.223,...,14103,7.9,0.55,...,Gaia/VHS/unWISE
226.951996,29.524645,17.0,0.08,16.94,0.18,-1.416,-0.281,0.366,...,13232,7.99,0.6,DA3.6,Gaia/SDSS/UHS/unWISE
227.191248,-35.687426,16.51,0.07,16.82,0.21,2.484,-0.291,-1.204,...,12978,8.31,0.8,...,Gaia/VHS/unWISE
227.411137,63.539982,14.66,0.04,14.72,0.05,0.893,0.375,-0.32,...,10286,7.95,0.57,DA4.8,Gaia/unWISE
227.416299,21.83758,15.66,0.05,15.76,0.09,-0.879,-1.26,-0.536,...,19396,7.88,0.55,DA2.5,Gaia/SDSS/UHS/unWISE
227.438364,45.77378,16.51,0.06,16.56,0.12,0.821,0.33,-0.128,...,11173,8.06,0.64,...,Gaia/SDSS/UHS/unWISE
227.473461,54.662384,16.34,0.05,16.25,0.1,-1.102,0.285,0.849,...,16851,7.97,0.6,DA2.9,Gaia/SDSS/UHS/unWISE
227.486964,1.935449,16.88,0.08,16.85,0.2,1.903,1.129,0.25,...,17958,7.79,0.51,DA2.5,Gaia/SDSS/VIKING/unWISE
227.620353,-10.755305,15.17,0.04,15.27,0.08,3.252,1.54,-0.697,...,10057,7.57,0.41,DA4.9,Gaia/SDSS/VHS/unWISE
227.764808,76.896796,15.74,0.05,15.75,0.07,-1.741,-1.144,0.17,...,15911,7.9,0.56,...,Gaia/unWISE
227.790337,40.800072,15.16,0.04,15.3,0.07,1.532,-0.257,-1.159,...,8231,7.41,0.34,DA,Gaia/SDSS/UHS/unWISE
227.792611,-77.188593,16.2,0.05,16.26,0.11,-0.39,-0.482,-0.204,...,16912,8.0,0.62,DA2.9,Gaia/VHS/unWISE
227.860385,53.43565,16.42,0.05,16.98,0.16,-0.304,-3.344,-2.918,...,14688,8.11,0.67,DA3.5,Gaia/SDSS/UHS/unWISE
227.864261,32.071908,14.57,0.04,14.7,0.05,-0.104,-1.5,-1.061,...,14888,8.09,0.67,DA3.5,Gaia/SDSS/UHS/unWISE
227.962279,56.41278,16.14,0.05,16.12,0.09,-2.45,-1.364,0.297,...,8908,7.93,0.56,DA5.4,Gaia/SDSS/UHS/unWISE
228.165794,-9.771632,16.08,0.06,15.87,0.11,-1.433,0.94,1.567,...,9703,7.89,0.54,...,Gaia/SDSS/VHS/unWISE
228.354805,26.40133,16.81,0.07,16.83,0.16,-0.591,-0.277,0.018,...,12869,7.8,0.5,...,Gaia/SDSS/UHS/unWISE
228.49421,-20.246015,14.18,0.04,14.31,0.05,-0.031,-1.351,-1.0,...,10933,7.98,0.59,...,Gaia/VHS/unWISE
228.696168,44.026879,16.27,0.05,16.34,0.11,0.019,-0.176,-0.16,...,27513,7.88,0.58,DA1.7,Gaia/SDSS/UHS/unWISE
228.707746,-24.175654,16.01,0.06,16.34,0.16,-3.161,-3.341,-1.67,...,13912,7.93,0.57,...,Gaia/VHS/unWISE
228.801782,-32.135045,16.57,0.07,16.59,0.19,0.228,0.116,0.009,...,10556,8.09,0.66,...,Gaia/VHS/unWISE
228.970652,66.712326,15.39,0.04,15.5,0.06,0.033,-1.015,-0.808,...,10257,8.27,0.77,DA4.8,Gaia/SDSS/unWISE
229.104076,28.055751,15.94,0.05,16.04,0.1,-1.007,-1.476,-0.68,...,7876,8.07,0.64,DAH,Gaia/SDSS/UHS/unWISE
229.619733,-11.811128,16.3,0.06,15.87,0.11,4.98,7.11,3.06,Color,10514,7.98,0.59,...,Gaia/VHS/unWISE
229.64659,-16.624582,16.35,0.07,16.27,0.15,0.28,0.828,0.6,...,14332,8.03,0.63,DA3.5,Gaia/VHS/unWISE
229.82607,37.146977,17.07,0.07,17.16,0.19,0.006,-0.226,-0.208,...,23917,7.85,0.55,DA2.0,Gaia/SDSS/UHS/unWISE
230.025248,8.057296,16.33,0.06,16.35,0.14,1.8,1.004,0.011,...,13680,7.87,0.54,DA,Gaia/SDSS/UKIDSS/unWISE
230.068869,55.688039,17.41,0.09,17.36,0.2,-3.928,-1.57,0.282,...,14571,8.04,0.64,DA3.5,Gaia/SDSS/UHS/unWISE
230.082736,54.450091,17.01,0.07,17.15,0.18,-0.495,-0.854,-0.566,...,11646,8.1,0.67,...,Gaia/SDSS/UHS/unWISE
230.159419,39.064348,16.24,0.05,16.4,0.11,2.883,0.536,-1.044,...,8019,7.39,0.34,DA,Gaia/UHS/unWISE
230.174755,49.861373,17.33,0.08,17.39,0.21,1.313,0.493,-0.067,...,25398,7.3,0.4,DA1.7,Gaia/SDSS/UHS/unWISE
230.191394,-3.914617,16.95,0.08,16.49,0.16,1.742,4.008,2.556,...,21235,7.58,0.44,DA,Gaia/VHS/unWISE
230.378041,-0.516018,15.89,0.05,16.14,0.12,-0.809,-2.053,-1.396,...,15797,7.9,0.56,DA3,Gaia/SDSS/VIKING/UKIDSS/unWISE
230.382915,38.212669,16.38,0.06,16.59,0.13,0.605,-0.951,-1.125,...,19862,8.0,0.63,DA2.5,Gaia/SDSS/UHS/unWISE
230.412477,10.504285,17.34,0.1,16.99,0.21,1.4,2.445,1.57,...,34651,7.4,0.42,DA,Gaia/SDSS/UKIDSS/unWISE
230.571494,44.548762,17.17,0.08,17.17,0.19,0.167,0.2,0.112,...,15729,7.46,0.4,DA2.8,Gaia/SDSS/UHS/unWISE
230.794332,30.895593,16.2,0.06,16.25,0.12,-2.45,-1.571,-0.065,...,25141,7.88,0.57,DA1.9,Gaia/SDSS/UKIDSS/UHS/unWISE
230.816942,-34.203122,15.44,0.05,15.39,0.08,-4.15,-2.271,0.609,...,9505,8.27,0.77,DC,Gaia/VHS/unWISE
231.300756,-4.358003,16.28,0.06,16.26,0.14,2.279,1.466,0.191,...,10514,8.03,0.62,DA,Gaia/VHS/unWISE
231.428382,56.485096,15.18,0.04,15.24,0.06,-0.408,-1.736,-1.062,...,5446,7.82,0.48,DC9,Gaia/SDSS/UHS/unWISE
231.588172,29.607042,14.8,0.04,14.8,0.06,-1.873,-2.454,-0.626,...,5068,7.91,0.52,DA,Gaia/SDSS/UKIDSS/UHS/unWISE
231.810442,43.216918,16.85,0.06,16.99,0.16,-0.943,-1.132,-0.607,...,12832,8.01,0.62,DA,Gaia/SDSS/UHS/unWISE
231.902769,25.584023,16.48,0.06,16.55,0.14,-0.723,-0.625,-0.206,...,21819,8.26,0.79,DA2.2,Gaia/SDSS/UHS/unWISE
232.108272,-36.343384,16.81,0.08,16.62,0.18,3.106,2.685,1.008,...,12060,8.08,0.65,...,Gaia/VHS/unWISE
232.115968,-25.250908,15.82,0.05,15.77,0.11,-0.132,0.562,0.546,...,15683,8.35,0.83,DA,Gaia/VHS/unWISE
232.294056,29.876909,16.82,0.07,16.92,0.17,4.765,1.919,-0.295,...,33253,7.43,0.43,DC,Gaia/SDSS/UKIDSS/UHS/unWISE
232.375265,-35.660264,15.74,0.05,15.95,0.12,2.072,-0.32,-1.304,...,10172,7.55,0.4,...,Gaia/VHS/unWISE
232.422887,6.066825,16.42,0.06,17.01,0.22,-0.648,-2.71,-2.33,...,14585,7.93,0.57,DA,Gaia/SDSS/UKIDSS/unWISE
232.460261,8.929606,15.03,0.04,15.12,0.07,-0.229,-0.755,-0.449,...,21064,7.95,0.6,DA2.3,Gaia/SDSS/UKIDSS/unWISE
232.492104,13.081862,16.85,0.07,16.49,0.15,-1.091,1.804,2.108,...,9805,8.35,0.82,DA-He,Gaia/SDSS/UHS/unWISE
232.545666,-31.464328,16.4,0.07,16.6,0.2,0.338,-0.801,-0.869,...,8733,7.94,0.56,...,Gaia/VHS/unWISE
232.642372,-75.09062,16.66,0.07,16.77,0.16,-0.886,-0.85,-0.369,...,23566,7.78,0.52,DA2.0,Gaia/VHS/unWISE
232.645226,74.435735,16.76,0.06,17.08,0.15,0.719,-1.51,-1.673,...,12573,8.37,0.84,DA3.8,Gaia/unWISE
232.647359,2.593748,16.0,0.05,16.13,0.12,-0.221,-1.022,-0.776,...,7542,7.91,0.54,DA6.5,Gaia/SDSS/UKIDSS/unWISE
232.654249,-35.918112,15.05,0.04,15.12,0.07,0.662,0.189,-0.251,...,24285,7.43,0.41,...,Gaia/VHS/unWISE
233.041937,13.937005,16.03,0.05,16.05,0.11,1.486,0.873,-0.055,...,8643,7.73,0.46,DQA,Gaia/SDSS/UHS/unWISE
233.328088,7.299651,16.65,0.07,17.01,0.22,0.362,-1.321,-1.363,...,10208,7.88,0.53,...,Gaia/SDSS/UKIDSS/unWISE
233.38705,-2.1159,16.86,0.08,16.7,0.19,-2.114,-0.153,0.791,...,12101,7.93,0.56,DA,Gaia/SDSS/VHS/unWISE
233.455222,18.314585,16.66,0.07,16.53,0.14,-1.839,-0.015,0.882,...,11996,7.9,0.55,DA3.7,Gaia/SDSS/UHS/unWISE
233.52472,-2.452849,14.62,0.04,14.71,0.06,-0.63,-1.25,-0.548,...,19536,8.0,0.62,DA2.6,Gaia/SDSS/VHS/unWISE
233.572419,2.313007,15.69,0.05,16.01,0.11,0.145,-2.379,-2.124,...,8199,8.46,0.89,DA5.5,Gaia/SDSS/UKIDSS/unWISE
233.773477,12.795115,14.6,0.04,14.64,0.05,-5.335,-5.436,-0.589,...,5919,8.07,0.63,DZ,Gaia/SDSS/UHS/unWISE
233.791152,3.187564,16.9,0.08,16.87,0.21,-0.18,0.228,0.282,...,35389,7.52,0.46,DA.8,Gaia/SDSS/UKIDSS/unWISE
234.066505,50.230045,15.5,0.04,15.57,0.07,0.491,-0.201,-0.462,...,8702,7.31,0.31,DA5.6,Gaia/SDSS/UHS/unWISE
234.145492,-5.877706,16.22,0.06,16.69,0.19,-1.468,-2.859,-2.079,...,21291,8.33,0.82,DAP3,Gaia/VHS/unWISE
234.300578,-19.816407,16.94,0.09,16.44,0.17,4.433,5.491,2.54,...,17605,7.45,0.4,...,Gaia/VHS/unWISE
234.433959,65.030928,14.47,0.04,14.53,0.05,-0.151,-0.605,-0.343,...,9561,8.0,0.6,DA5.1,Gaia/SDSS/unWISE
234.456886,29.160219,16.57,0.06,16.7,0.15,4.125,1.532,-0.505,...,23940,7.87,0.56,DA2.0,Gaia/SDSS/UKIDSS/UHS/unWISE
234.8169,-72.430662,15.98,0.05,15.98,0.1,4.898,3.532,0.243,...,21841,7.99,0.62,...,Gaia/VHS/unWISE
234.866942,-34.0832,15.53,0.05,15.76,0.11,-0.737,-2.239,-1.523,...,11274,7.93,0.56,...,Gaia/VHS/unWISE
234.878107,-1.730914,16.75,0.07,16.91,0.21,0.921,-0.223,-0.557,...,10291,8.45,0.89,...,Gaia/SDSS/VIKING/VHS/UKIDSS/unWISE
235.110424,23.726288,16.97,0.07,16.84,0.18,0.382,1.016,0.74,...,15427,8.34,0.83,DA,Gaia/SDSS/UHS/unWISE
235.138149,33.148281,14.7,0.04,14.88,0.06,-0.061,-2.092,-1.55,...,8777,8.05,0.63,DA,Gaia/SDSS/UHS/unWISE
235.158766,67.937334,16.95,0.06,16.9,0.13,0.535,0.9,0.514,...,19803,7.88,0.56,DB3,Gaia/unWISE
235.183252,-32.066842,16.97,0.09,16.74,0.21,4.12,3.22,1.166,...,27978,7.26,0.39,...,Gaia/VHS/unWISE
235.253666,-36.370979,16.13,0.06,16.48,0.16,0.677,-1.515,-1.659,...,21985,7.97,0.61,...,Gaia/VHS/unWISE
235.255315,-2.654877,16.83,0.08,16.73,0.19,0.273,0.76,0.566,...,11349,7.93,0.56,...,Gaia/SDSS/VHS/unWISE
235.393872,25.391419,15.97,0.05,16.24,0.12,-1.611,-2.897,-1.694,...,11353,8.03,0.62,DB4,Gaia/SDSS/UHS/unWISE
235.437169,64.897776,14.7,0.04,13.94,0.04,15.253,26.164,8.199,"Mag, Color",11278,8.0,0.61,DA4.2,Gaia/SDSS/unWISE
235.559591,-3.69218,15.09,0.04,15.16,0.07,17.489,12.976,-0.403,Mag,10160,8.37,0.84,DA5.0,Gaia/VHS/unWISE
235.644527,23.493119,15.28,0.04,15.41,0.07,-1.039,-2.506,-1.356,...,5860,8.18,0.7,DA,Gaia/SDSS/UHS/unWISE
235.881277,-8.239005,16.8,0.08,16.84,0.21,-0.252,-0.203,-0.086,...,9851,7.97,0.58,...,Gaia/VHS/unWISE
236.081074,18.111624,15.38,0.04,15.56,0.08,-1.348,-2.498,-1.233,...,19276,7.82,0.53,DB2,Gaia/SDSS/UHS/unWISE
236.522273,37.857697,14.8,0.04,14.88,0.06,0.012,-0.783,-0.599,...,13140,8.05,0.64,DA3.6,Gaia/SDSS/UHS/unWISE
236.547352,-20.503717,16.6,0.08,16.45,0.18,-1.846,0.0,0.835,...,10849,8.46,0.9,...,Gaia/SDSS/VHS/UKIDSS/unWISE
236.639396,0.782026,16.81,0.08,16.64,0.2,3.601,2.663,0.847,...,16604,7.43,0.39,DA,Gaia/SDSS/UKIDSS/unWISE
236.659909,-14.687659,16.69,0.08,16.5,0.18,0.07,1.165,1.007,...,9726,8.01,0.61,...,Gaia/VHS/unWISE
236.672823,-5.955513,16.03,0.06,15.82,0.1,4.998,5.347,1.658,...,13393,7.91,0.56,...,Gaia/VHS/unWISE
236.821223,23.352987,16.97,0.08,16.85,0.18,0.546,1.088,0.723,...,18695,7.78,0.5,DA,Gaia/SDSS/UHS/unWISE
236.976856,24.344678,16.27,0.06,16.46,0.13,-2.921,-2.759,-1.015,...,12342,8.1,0.67,DB4,Gaia/SDSS/UHS/unWISE
237.294146,25.547267,15.9,0.05,15.94,0.09,1.336,0.787,-0.099,...,14743,7.95,0.58,DA,Gaia/SDSS/UHS/unWISE
237.394744,5.588079,16.66,0.07,16.8,0.19,0.113,-0.404,-0.415,...,23401,8.4,0.87,DA1.9,Gaia/SDSS/UKIDSS/unWISE
237.407565,-39.915676,14.77,0.04,14.78,0.06,-1.392,-0.996,0.121,...,13270,7.95,0.58,DB,Gaia/VHS/unWISE
237.437154,1.431516,16.89,0.08,17.13,0.24,-0.43,-0.921,-0.709,...,31565,7.21,0.39,DA.6,Gaia/SDSS/UKIDSS/unWISE
237.518452,22.009512,16.24,0.06,16.19,0.11,4.655,3.437,0.457,...,10289,8.23,0.74,DA,Gaia/SDSS/UHS/unWISE
237.64645,40.433015,16.6,0.06,16.48,0.12,3.438,3.309,1.005,...,49643,7.73,0.57,DA.9,Gaia/SDSS/UHS/unWISE
237.790626,62.456064,16.46,0.05,16.59,0.11,-0.936,-1.538,-0.818,...,8691,8.26,0.76,DQ6,Gaia/SDSS/unWISE
237.814184,14.782888,15.85,0.05,16.06,0.11,-0.316,-1.556,-1.162,...,21293,7.98,0.62,DA2.4,Gaia/SDSS/UHS/unWISE
238.003652,19.964036,16.38,0.06,16.52,0.15,-2.453,-2.035,-0.677,...,10509,8.2,0.73,DC,Gaia/SDSS/UHS/unWISE
238.060197,18.874082,15.72,0.05,15.74,0.09,1.793,1.103,-0.12,...,7814,7.45,0.36,DA,Gaia/SDSS/UHS/unWISE
238.10921,18.172361,15.21,0.04,15.33,0.07,0.164,-0.848,-0.772,...,14788,8.41,0.87,DA3.4,Gaia/SDSS/UHS/unWISE
238.504844,-29.82744,16.86,0.09,16.48,0.17,0.391,2.552,2.046,...,26875,7.51,0.44,...,Gaia/VHS/unWISE
238.609253,46.285486,17.03,0.07,17.05,0.16,-2.85,-1.424,0.01,...,12701,8.15,0.7,DBA,Gaia/SDSS/UHS/unWISE
238.710016,32.903244,16.57,0.06,16.62,0.14,-0.767,-0.583,-0.146,...,11054,8.09,0.66,DB+M:,Gaia/SDSS/UHS/unWISE
238.758416,35.224457,15.51,0.04,15.62,0.08,0.675,-0.22,-0.581,...,21154,7.5,0.42,DA1.9,Gaia/SDSS/UHS/unWISE
238.807913,-89.357298,16.67,0.06,17.08,0.17,-0.642,-2.454,-1.965,...,13265,8.48,0.91,...,Gaia/VHS/unWISE
238.890947,50.429905,15.2,0.04,15.16,0.06,-0.848,-0.506,0.171,...,6082,8.02,0.6,DA,Gaia/SDSS/UHS/unWISE
239.076758,-45.421696,15.76,0.05,15.69,0.09,-2.502,-0.995,0.616,...,8499,8.06,0.63,...,Gaia/VHS/unWISE
239.078332,21.398405,15.99,0.05,15.96,0.1,0.524,1.051,0.589,...,26084,7.91,0.59,DA1.8,Gaia/SDSS/unWISE
239.098174,26.079785,17.27,0.09,17.09,0.21,1.34,1.593,0.868,...,19817,7.45,0.41,DA2.3,Gaia/SDSS/UKIDSS/unWISE
239.175121,35.085061,16.71,0.06,16.62,0.14,0.547,1.188,0.766,...,21381,7.82,0.53,DA,Gaia/SDSS/UHS/unWISE
239.233,60.28203,17.16,0.07,16.99,0.14,-1.205,0.651,1.162,...,16870,7.87,0.55,DA,Gaia/SDSS/unWISE
239.359348,-7.022564,16.3,0.06,16.62,0.18,-0.557,-1.903,-1.518,...,12234,8.0,0.61,...,Gaia/VHS/unWISE
239.613327,20.526118,16.96,0.08,17.01,0.2,-1.665,-0.85,-0.1,...,13138,8.16,0.71,...,Gaia/SDSS/UHS/unWISE
239.667492,16.432408,16.24,0.06,16.45,0.14,0.947,-0.792,-1.143,...,11695,7.44,0.37,DA4.1,Gaia/SDSS/UHS/unWISE
239.740239,4.284451,15.09,0.04,15.18,0.07,-0.163,-1.203,-0.848,...,6912,8.5,0.91,DC,Gaia/SDSS/UHS/unWISE
239.905722,25.485577,16.02,0.05,15.88,0.09,-0.763,0.938,1.206,...,8266,7.97,0.58,DA,Gaia/SDSS/UKIDSS/unWISE
239.917851,59.442811,17.19,0.07,17.01,0.15,0.788,1.721,1.112,...,13238,7.51,0.4,...,Gaia/SDSS/UHS/unWISE
239.980195,26.588629,16.3,0.06,15.82,0.09,2.949,6.895,3.775,Color,12293,8.16,0.7,DA,Gaia/SDSS/UKIDSS/unWISE
240.301856,53.28446,15.52,0.04,15.6,0.07,-1.023,-1.841,-0.802,...,6659,7.98,0.58,DA7.5,Gaia/SDSS/UHS/unWISE
240.347156,36.807177,14.59,0.04,14.67,0.05,-0.768,-1.472,-0.592,...,11110,7.98,0.59,DA4.4,Gaia/SDSS/UHS/unWISE
240.674799,57.971149,14.27,0.04,14.34,0.05,0.082,-0.431,-0.371,...,15679,8.01,0.62,DA3.3,Gaia/SDSS/UHS/unWISE
240.693631,30.654008,16.33,0.06,16.54,0.14,13.505,6.173,-0.937,Mag,29981,7.22,0.39,DA.9,Gaia/SDSS/UHS/unWISE
240.821832,-19.398521,15.79,0.05,16.08,0.13,-0.556,-2.005,-1.512,...,22794,8.19,0.74,...,Gaia/VHS/UKIDSS/unWISE
241.338051,43.076271,15.89,0.05,16.07,0.09,-0.664,-1.795,-1.113,...,37063,7.91,0.62,DA1.3,Gaia/SDSS/UHS/unWISE
241.401379,68.235027,16.55,0.06,16.5,0.11,1.309,1.595,0.64,...,21467,8.07,0.66,DA2.3,Gaia/unWISE
241.476802,-0.469255,16.34,0.06,16.37,0.14,0.45,0.201,-0.034,...,9516,8.0,0.6,DA5,Gaia/SDSS/VHS/unWISE
241.526123,70.374034,15.58,0.04,15.53,0.07,-1.626,-0.964,0.269,...,6419,8.04,0.62,...,Gaia/unWISE
241.809226,34.395186,15.5,0.04,15.56,0.07,-1.187,-2.011,-0.881,...,5509,7.93,0.55,DA,Gaia/SDSS/UHS/unWISE
241.85144,29.556612,15.73,0.05,16.02,0.1,-0.131,-2.483,-2.022,...,11409,8.2,0.72,DA,Gaia/SDSS/UKIDSS/unWISE
241.942622,17.622062,16.55,0.06,16.93,0.2,2.185,-0.856,-1.62,...,11063,7.72,0.46,DA3.5,Gaia/SDSS/UHS/unWISE
242.09171,42.09589,14.05,0.04,14.11,0.04,1.965,1.256,-0.423,...,11946,7.31,0.34,DA3.8,Gaia/SDSS/UHS/unWISE
242.151002,27.192201,16.96,0.07,16.97,0.19,-0.979,-0.379,0.072,...,16423,7.88,0.55,DB,Gaia/SDSS/UKIDSS/unWISE
242.162728,7.761774,17.19,0.09,16.86,0.19,3.814,3.879,1.665,...,21479,7.95,0.6,DA,Gaia/SDSS/UHS/unWISE
242.415989,47.585849,16.76,0.06,16.87,0.14,1.01,-0.02,-0.494,...,13794,7.98,0.6,DA,Gaia/SDSS/UHS/unWISE
242.681105,13.451395,15.85,0.05,15.8,0.09,-1.055,-0.38,0.288,...,6444,7.94,0.55,...,Gaia/SDSS/UHS/unWISE
242.752897,45.041824,16.64,0.06,16.65,0.13,1.687,1.057,0.07,...,10043,7.66,0.44,...,Gaia/SDSS/UHS/unWISE
242.856753,13.369306,14.92,0.04,15.02,0.06,-1.416,-2.137,-0.762,...,9232,8.55,0.95,DA5.4,Gaia/SDSS/UHS/unWISE
242.906855,61.692793,16.38,0.05,16.46,0.1,-0.937,-1.134,-0.441,...,10408,8.03,0.62,DA,Gaia/SDSS/unWISE
242.954335,4.327114,16.11,0.06,16.14,0.12,-0.41,-0.05,0.166,...,28525,7.82,0.55,DA1.7,Gaia/SDSS/UHS/unWISE
243.256752,23.808469,15.95,0.05,16.14,0.11,-2.524,-2.917,-1.18,...,13068,8.0,0.61,DB4,Gaia/SDSS/UKIDSS/unWISE
243.258955,16.531258,16.12,0.05,16.04,0.11,0.228,0.997,0.715,...,15034,7.93,0.57,DA3.3,Gaia/SDSS/UHS/unWISE
243.319096,55.357181,15.61,0.04,15.3,0.06,7.873,10.976,3.133,"Mag, Color",11801,8.08,0.65,DA4.2,Gaia/SDSS/UKIDSS/UHS/unWISE
243.579653,-8.557545,14.92,0.04,15.12,0.07,-0.291,-2.051,-1.456,...,41397,7.91,0.63,DA1.2,Gaia/VHS/unWISE
243.596048,70.972064,17.1,0.07,17.46,0.22,-0.878,-1.822,-1.383,...,11998,8.2,0.73,...,Gaia/unWISE
243.678392,10.771736,16.58,0.06,16.83,0.19,-0.767,-1.525,-1.091,...,17094,7.96,0.59,DA,Gaia/SDSS/UHS/unWISE
243.850053,-11.308776,16.17,0.06,16.29,0.15,-1.665,-1.443,-0.518,...,21189,7.86,0.55,DB,Gaia/VHS/unWISE
244.197656,-25.163608,16.89,0.1,16.43,0.19,1.386,3.331,2.188,...,15233,7.98,0.6,...,Gaia/VHS/UKIDSS/unWISE
244.217894,13.572279,16.01,0.05,16.05,0.11,0.759,0.395,-0.069,...,21716,7.33,0.39,DA2.2,Gaia/SDSS/UHS/unWISE
244.286268,15.910884,16.13,0.05,15.99,0.1,-0.507,1.1,1.195,...,17638,7.93,0.58,DA2.8,Gaia/SDSS/UHS/unWISE
244.289101,11.483731,16.41,0.06,16.13,0.11,3.853,4.992,2.07,...,12333,8.22,0.74,DA,Gaia/SDSS/UHS/unWISE
244.366205,-12.963621,15.58,0.05,16.08,0.13,-0.788,-3.797,-2.986,...,17706,7.92,0.58,DA3.0,Gaia/VHS/unWISE
244.479401,-15.598528,14.39,0.04,14.4,0.05,-0.53,0.105,0.428,...,32358,8.12,0.72,DA1.7,Gaia/VHS/unWISE
244.828552,2.670552,16.89,0.08,16.66,0.17,-1.106,0.939,1.348,...,18550,8.12,0.69,DA,Gaia/UHS/unWISE
244.910407,30.288673,16.71,0.07,16.43,0.13,5.013,5.263,1.855,Mag,11827,7.97,0.59,...,Gaia/SDSS/UKIDSS/unWISE
245.089392,64.600158,16.61,0.06,16.42,0.1,-0.565,1.603,1.648,...,29570,7.74,0.52,DA1.6,Gaia/unWISE
245.115468,20.747369,16.24,0.06,16.47,0.13,0.009,-1.483,-1.31,...,8414,7.82,0.49,DA5.5,Gaia/SDSS/UHS/unWISE
245.186809,-19.026103,15.81,0.05,15.73,0.11,1.18,1.665,0.751,...,19052,8.01,0.63,DA,Gaia/VHS/UKIDSS/unWISE
245.350231,51.193784,16.58,0.06,16.8,0.13,-1.069,-1.967,-1.21,...,20667,7.95,0.6,DA2.3,Gaia/SDSS/UHS/unWISE
245.450675,-2.85402,16.79,0.07,16.62,0.17,3.733,3.016,0.955,...,14755,7.62,0.44,...,Gaia/SDSS/VHS/unWISE
245.466356,-31.512439,15.75,0.05,16.05,0.13,1.943,-0.925,-1.741,...,9834,8.03,0.62,...,Gaia/VHS/unWISE
245.51637,12.225698,15.13,0.04,15.41,0.08,0.747,-2.233,-2.241,...,17072,7.88,0.55,DA2.9,Gaia/SDSS/UHS/unWISE
245.566897,5.547672,15.93,0.05,16.27,0.13,1.797,-1.436,-2.119,...,7658,7.54,0.39,DA,Gaia/SDSS/UHS/unWISE
245.643723,25.921054,16.48,0.06,16.85,0.17,-1.169,-2.302,-1.618,...,27274,7.69,0.49,DA1.7,Gaia/SDSS/UKIDSS/unWISE
245.74888,58.674695,16.06,0.05,15.51,0.06,19.804,24.005,5.238,"Mag, Color",19520,7.79,0.51,DB,Gaia/SDSS/UHS/unWISE
246.153771,32.214305,16.79,0.07,17.22,0.21,0.5,-1.613,-1.685,...,11200,7.93,0.57,DA,Gaia/SDSS/unWISE
246.557435,47.645655,15.91,0.05,15.98,0.08,2.242,1.106,-0.413,...,8538,7.51,0.38,DA5.5,Gaia/SDSS/UHS/unWISE
246.608926,19.645178,15.35,0.04,15.26,0.07,-1.711,-0.552,0.642,...,6118,8.24,0.74,DA,Gaia/SDSS/UHS/unWISE
246.664638,74.505566,15.92,0.05,15.92,0.08,0.568,0.564,0.112,...,14082,7.99,0.61,DA3.6,Gaia/unWISE
246.749092,49.301441,16.26,0.05,16.47,0.11,0.028,-1.483,-1.279,...,9377,8.02,0.61,DA,Gaia/SDSS/UHS/unWISE
246.972449,9.202425,15.18,0.04,15.27,0.07,-1.665,-2.366,-0.84,...,6810,8.34,0.81,DA6.9,Gaia/SDSS/UHS/unWISE
247.055104,12.414255,16.47,0.06,16.52,0.15,-0.856,-0.644,-0.171,...,11408,7.99,0.6,DA4.2,Gaia/SDSS/UHS/unWISE
247.126783,40.810504,16.97,0.07,17.25,0.2,-0.904,-1.523,-1.059,...,20747,7.94,0.59,DA2.2,Gaia/SDSS/UHS/unWISE
247.355183,-2.32067,16.11,0.06,16.28,0.14,0.567,-0.688,-0.875,...,11136,7.9,0.55,...,Gaia/SDSS/VHS/unWISE
248.413819,39.514571,15.07,0.04,15.23,0.06,-0.133,-1.657,-1.194,...,17672,7.74,0.48,DA2.8,Gaia/SDSS/UHS/unWISE
248.674718,17.609328,13.05,0.04,13.12,0.04,1.988,1.135,-0.563,...,9802,7.26,0.31,DA4.9,Gaia/SDSS/UHS/unWISE
248.757292,43.29213,13.67,0.04,13.73,0.04,-0.582,-1.578,-0.741,...,6500,8.15,0.68,DAZ7.6,Gaia/SDSS/UHS/unWISE
248.77287,50.89994,16.46,0.05,16.71,0.13,-2.278,-2.896,-1.413,...,10589,7.95,0.57,...,Gaia/SDSS/UHS/unWISE
249.148481,60.700067,16.85,0.06,17.04,0.16,-2.072,-1.848,-0.737,...,25278,7.87,0.57,DA1.9,Gaia/unWISE
249.419161,13.675745,15.91,0.05,15.88,0.1,-0.617,-0.22,0.163,...,6862,8.01,0.59,DA7.5,Gaia/SDSS/UHS/unWISE
249.606017,-3.229293,15.95,0.06,16.03,0.12,-2.567,-1.933,-0.365,...,9918,8.07,0.64,...,Gaia/VHS/unWISE
249.609476,35.003342,15.36,0.04,15.4,0.07,7.153,5.965,0.14,Mag,30489,7.46,0.44,DA1.4,Gaia/SDSS/UHS/unWISE
249.668475,15.904287,16.1,0.05,16.19,0.11,-1.822,-1.625,-0.447,...,13107,8.04,0.63,DA3.8,Gaia/SDSS/UHS/unWISE
249.682912,-20.59031,15.41,0.05,15.28,0.08,0.588,1.941,1.215,...,8788,8.01,0.6,DA,Gaia/VHS/UKIDSS/unWISE
249.702276,4.171125,17.27,0.09,17.15,0.24,-0.986,0.168,0.543,...,16789,7.91,0.57,...,Gaia/SDSS/UHS/unWISE
249.834644,40.511755,16.49,0.06,16.48,0.12,-0.036,0.103,0.107,...,8205,8.1,0.66,DA,Gaia/SDSS/UHS/unWISE
249.865816,33.420836,14.59,0.04,14.7,0.05,-0.283,-1.466,-0.908,...,10083,8.04,0.62,DA4.9,Gaia/SDSS/UHS/unWISE
250.237251,53.685101,14.35,0.04,14.38,0.05,-0.544,-0.833,-0.24,...,7694,8.25,0.75,DAEH6.5,Gaia/SDSS/UHS/unWISE
250.42588,45.668093,16.31,0.05,16.11,0.09,8.241,8.097,1.793,Mag,18025,7.83,0.53,DA2.5,Gaia/SDSS/UHS/unWISE
250.759581,38.68882,15.12,0.04,15.24,0.06,-0.33,-1.443,-0.898,...,15654,8.06,0.65,DA3.1,Gaia/SDSS/UHS/unWISE
250.924169,41.283307,17.19,0.07,17.09,0.17,-0.462,0.609,0.752,...,28175,8.29,0.81,DA1.7,Gaia/SDSS/UHS/unWISE
250.9607,63.474768,17.18,0.07,16.81,0.13,0.194,2.923,2.373,...,12367,8.37,0.84,...,Gaia/SDSS/unWISE
250.97526,11.31369,16.68,0.07,16.61,0.15,-0.018,0.583,0.524,...,12509,8.07,0.65,DA,Gaia/SDSS/UHS/unWISE
251.101044,38.475184,17.47,0.08,17.05,0.16,1.033,3.208,2.254,...,36458,7.14,0.38,DA1.1,Gaia/SDSS/UHS/unWISE
251.369541,64.894288,16.69,0.06,16.92,0.14,0.297,-1.135,-1.141,...,22038,7.86,0.56,...,Gaia/unWISE
251.431961,-76.926362,16.33,0.06,16.1,0.1,1.525,3.267,1.827,...,8543,8.24,0.75,...,Gaia/VHS/unWISE
251.573647,-9.038304,16.41,0.07,16.69,0.2,-1.363,-1.784,-1.123,...,19160,8.51,0.94,...,Gaia/SDSS/VHS/unWISE
251.582546,19.767248,15.62,0.05,15.74,0.09,-2.568,-2.81,-0.832,...,14500,7.93,0.57,DB4,Gaia/SDSS/UHS/unWISE
251.759168,3.42007,15.26,0.04,15.35,0.08,-0.383,-0.994,-0.568,...,15076,8.09,0.67,...,Gaia/UHS/unWISE
251.785323,77.213054,16.87,0.06,17.0,0.14,-0.996,-1.264,-0.65,...,12506,7.93,0.57,...,Gaia/SDSS/unWISE
251.893783,17.193616,16.98,0.08,16.99,0.2,0.07,0.077,0.042,...,12389,8.03,0.62,...,Gaia/SDSS/UHS/unWISE
251.935742,26.613457,16.4,0.06,16.27,0.11,-2.022,-0.17,0.933,...,7729,8.2,0.72,DZ,Gaia/SDSS/UHS/unWISE
252.169903,10.897729,16.97,0.08,17.14,0.23,0.166,-0.514,-0.539,...,19834,7.95,0.59,DA,Gaia/UHS/unWISE
252.334255,37.472617,15.76,0.05,15.98,0.09,-0.427,-2.092,-1.477,...,22321,7.93,0.59,DA2.2,Gaia/SDSS/UHS/unWISE
252.411831,1.259306,17.36,0.1,16.98,0.22,-1.193,1.221,1.625,...,36240,7.42,0.43,...,Gaia/UHS/unWISE
252.534109,37.019384,16.77,0.06,17.02,0.17,0.429,-0.894,-0.991,...,31783,7.95,0.63,DA1.1,Gaia/SDSS/UHS/unWISE
252.583546,40.622945,16.65,0.06,15.93,0.08,2.659,9.869,5.972,Color,40361,8.04,0.69,DA1.3,Gaia/SDSS/UHS/unWISE
252.68423,-32.82518,15.11,0.05,15.22,0.08,-5.834,-5.556,-1.06,...,5936,7.86,0.5,DA8.5,Gaia/VHS/unWISE
252.761906,12.920297,16.35,0.06,16.15,0.12,1.728,2.902,1.525,...,18800,7.96,0.6,DA,Gaia/SDSS/UHS/unWISE
252.802403,-20.685365,15.61,0.05,16.11,0.14,-2.95,-4.511,-2.694,...,21681,8.08,0.67,...,Gaia/VHS/unWISE
252.809013,-14.593384,15.2,0.05,15.45,0.09,-2.189,-3.659,-1.806,...,13397,8.03,0.63,...,Gaia/VHS/unWISE
253.275923,19.083851,16.8,0.07,16.87,0.18,-0.008,-0.254,-0.226,...,12805,7.45,0.38,DA,Gaia/SDSS/UHS/unWISE
253.328231,37.174113,17.43,0.09,17.31,0.21,-1.244,0.136,0.65,...,19102,8.29,0.8,DA,Gaia/SDSS/UHS/unWISE
253.619893,63.655492,16.19,0.05,16.55,0.11,0.033,-2.708,-2.335,...,15617,7.89,0.55,DA3.2,Gaia/SDSS/unWISE
253.670412,57.704595,15.76,0.05,15.9,0.08,-0.722,-1.826,-1.022,...,8989,7.77,0.47,DA,Gaia/UHS/unWISE
253.690463,38.492101,15.2,0.04,15.24,0.06,-0.632,-1.436,-0.701,...,5754,8.15,0.68,DZA,Gaia/SDSS/UHS/unWISE
253.908756,-23.432607,15.6,0.05,15.43,0.09,-0.727,1.103,1.32,...,7034,8.07,0.64,...,Gaia/VHS/unWISE
253.912369,25.562104,17.09,0.08,17.04,0.2,-0.281,0.283,0.376,...,11309,9.25,1.29,DA,Gaia/SDSS/UHS/unWISE
254.045133,19.700546,16.5,0.06,16.11,0.11,0.438,3.658,2.784,...,14348,8.0,0.61,DA,Gaia/SDSS/UHS/unWISE
254.116962,19.385737,16.62,0.07,16.31,0.13,2.191,3.753,2.032,...,14502,7.92,0.56,DA3.4,Gaia/SDSS/UHS/unWISE
254.127871,-83.111277,15.83,0.05,16.0,0.09,-0.846,-2.196,-1.329,...,7268,7.86,0.51,...,Gaia/VHS/unWISE
254.291198,21.444379,13.88,0.04,13.96,0.04,-0.488,-1.296,-0.616,...,9243,8.02,0.61,DA5.4,Gaia/SDSS/UHS/unWISE
254.508027,-2.486844,15.92,0.05,16.03,0.12,-2.308,-2.079,-0.599,...,13621,7.98,0.6,...,Gaia/VHS/unWISE
254.697398,-6.286372,15.46,0.05,15.55,0.09,-0.792,-1.819,-1.048,...,5585,8.06,0.62,DC9:,Gaia/SDSS/VHS/unWISE
254.897894,44.427675,15.08,0.04,15.09,0.06,-1.046,-1.564,-0.503,...,5512,7.93,0.55,DA,Gaia/SDSS/UHS/unWISE
254.898321,62.159128,16.44,0.05,16.49,0.11,1.761,0.813,-0.258,...,11283,7.52,0.4,DA3.8,Gaia/SDSS/unWISE
254.951577,44.018214,15.81,0.05,16.15,0.09,-0.365,-2.99,-2.282,...,30054,9.25,1.32,DAP1.6,Gaia/SDSS/UHS/unWISE
255.037379,79.141902,16.99,0.07,17.2,0.17,-2.115,-2.108,-0.976,...,11835,8.11,0.67,...,Gaia/SDSS/unWISE
255.162786,-87.398417,14.64,0.04,14.78,0.05,0.516,-1.123,-1.183,...,10972,8.08,0.65,D,Gaia/VHS/unWISE
255.22372,-69.142767,15.73,0.05,15.45,0.08,1.512,4.34,2.458,...,7827,8.43,0.87,...,Gaia/VHS/unWISE
255.283504,30.259578,15.33,0.04,15.44,0.07,0.277,-0.8,-0.801,...,13971,8.08,0.66,DA3.6,Gaia/SDSS/UHS/unWISE
255.337294,-19.257613,15.68,0.05,15.76,0.11,1.599,0.49,-0.415,...,17222,7.49,0.41,...,Gaia/VHS/unWISE
255.541994,23.736606,16.8,0.07,17.12,0.21,0.99,-0.964,-1.261,...,12251,7.96,0.58,...,Gaia/SDSS/UHS/unWISE
255.674246,39.099513,16.27,0.05,16.47,0.12,-0.293,-1.525,-1.169,...,10457,8.1,0.66,...,Gaia/SDSS/UHS/unWISE
256.070751,9.278401,16.58,0.07,16.79,0.18,-0.679,-1.299,-0.903,...,12169,7.96,0.58,...,Gaia/UHS/unWISE
256.115471,-0.840885,15.28,0.05,15.25,0.07,-1.046,-0.667,0.111,...,6600,8.31,0.79,...,Gaia/VHS/unWISE
256.134284,29.275655,16.82,0.07,16.86,0.17,-0.706,-0.401,-0.051,...,14506,8.45,0.9,DA,Gaia/SDSS/UHS/unWISE
256.238999,-2.953395,15.78,0.05,15.91,0.11,-1.054,-1.643,-0.843,...,8924,7.99,0.59,...,Gaia/SDSS/VHS/unWISE
256.305292,4.395136,15.64,0.05,15.73,0.09,-0.815,-1.202,-0.542,...,8303,7.95,0.57,DA,Gaia/UHS/unWISE
256.376981,48.053132,14.06,0.04,14.13,0.04,2.292,1.344,-0.587,...,8917,7.24,0.3,DA5.4,Gaia/SDSS/UHS/unWISE
256.379144,48.05255,14.91,0.04,15.04,0.06,-0.151,-1.499,-1.036,...,14197,8.08,0.66,DA3.6,Gaia/SDSS/UHS/unWISE
256.644038,-18.679875,15.75,0.05,15.93,0.13,2.441,0.286,-0.95,...,20111,7.87,0.55,...,Gaia/VHS/unWISE
256.693322,27.923666,16.7,0.06,16.42,0.12,-0.292,2.098,1.932,...,15682,8.29,0.79,DA,Gaia/SDSS/UHS/unWISE
257.033137,2.958588,14.39,0.04,14.42,0.05,-2.402,-2.52,-0.3,...,7079,8.31,0.79,DZ7,Gaia/UHS/unWISE
257.216867,33.215597,16.33,0.06,16.54,0.13,-1.886,-2.346,-1.147,...,12182,8.01,0.61,DA3.7,Gaia/SDSS/UHS/unWISE
257.289513,47.526305,15.77,0.05,15.9,0.08,0.889,-0.38,-0.835,...,18791,7.59,0.44,DA1.8,Gaia/UHS/unWISE
257.508843,52.757594,17.28,0.07,17.23,0.16,1.817,1.429,0.433,...,20360,7.81,0.52,...,Gaia/UHS/unWISE
257.804681,65.699267,16.82,0.06,16.93,0.13,3.168,1.251,-0.482,...,11344,8.42,0.87,DA,Gaia/SDSS/unWISE
257.926761,64.479936,16.91,0.06,17.26,0.17,-0.713,-2.134,-1.634,...,23060,7.97,0.62,DA,Gaia/SDSS/unWISE
257.981965,23.016367,15.53,0.05,15.66,0.08,-1.525,-2.037,-0.766,...,18766,7.87,0.55,DBAZ,Gaia/SDSS/UHS/unWISE
258.13116,72.447593,17.4,0.08,17.37,0.18,-1.408,-0.392,0.259,...,17702,8.43,0.89,...,Gaia/SDSS/unWISE
258.274695,69.522275,13.81,0.04,13.87,0.04,-0.173,-0.74,-0.415,...,15741,8.0,0.61,DA3.2,Gaia/SDSS/unWISE
258.328068,-10.321706,16.49,0.07,16.63,0.19,2.819,0.713,-0.544,...,16707,7.72,0.47,...,Gaia/VHS/unWISE
258.339108,-79.082283,16.29,0.05,16.45,0.12,-2.05,-2.354,-1.003,...,7905,8.02,0.61,...,Gaia/VHS/unWISE
258.375848,33.928197,17.16,0.08,16.7,0.14,-0.693,2.832,2.766,...,11309,8.29,0.78,...,Gaia/SDSS/UHS/unWISE
258.47668,17.225654,16.88,0.07,17.0,0.2,0.03,-0.463,-0.436,...,13431,7.95,0.58,DA3.7,Gaia/UHS/unWISE
258.482935,-57.639115,15.29,0.05,15.34,0.07,2.527,1.668,-0.218,...,17775,7.9,0.56,DA2.7,Gaia/VHS/unWISE
258.526722,62.646737,16.33,0.05,16.6,0.11,-0.388,-2.184,-1.671,...,14883,8.02,0.62,DA,Gaia/SDSS/unWISE
258.539795,-5.572599,14.46,0.04,14.43,0.05,0.119,0.703,0.449,...,9834,8.17,0.7,...,Gaia/VHS/unWISE
258.62676,21.451592,15.88,0.05,15.98,0.1,-0.712,-1.279,-0.682,...,7422,8.24,0.74,DC7,Gaia/SDSS/UHS/unWISE
258.650274,-16.21201,15.91,0.06,16.01,0.13,1.44,0.301,-0.456,...,11177,8.73,1.06,...,Gaia/VHS/unWISE
258.711599,39.31126,15.34,0.04,15.46,0.07,-0.987,-2.25,-1.147,...,6641,7.77,0.47,DAP,Gaia/SDSS/UHS/unWISE
258.895793,33.217137,15.0,0.04,15.01,0.06,2.766,2.588,0.17,...,18949,7.28,0.36,DA2.2,Gaia/SDSS/UHS/unWISE
259.084783,-8.354732,16.31,0.06,16.73,0.19,-9.477,-6.152,-2.025,...,6267,7.96,0.56,...,Gaia/VHS/unWISE
259.669229,25.408757,16.24,0.06,16.16,0.11,0.115,0.946,0.731,...,11595,8.05,0.64,...,Gaia/SDSS/UHS/unWISE
259.754848,-54.771986,15.41,0.05,15.72,0.09,3.624,-0.346,-2.326,...,10892,7.94,0.57,DA4.5,Gaia/VHS/unWISE
260.406745,-3.037458,16.52,0.07,16.15,0.13,0.91,3.43,2.41,...,13687,8.02,0.62,...,Gaia/VHS/unWISE
260.528839,36.041599,15.6,0.05,15.59,0.07,-0.486,-0.029,0.274,...,13119,8.01,0.62,DA3.5,Gaia/SDSS/UHS/unWISE
260.624693,26.757712,15.6,0.05,15.8,0.09,1.378,-0.639,-1.306,...,14537,7.96,0.59,DA,Gaia/SDSS/UHS/unWISE
260.826685,62.854273,17.15,0.06,17.1,0.14,0.101,0.525,0.409,...,12119,7.96,0.58,...,Gaia/SDSS/unWISE
260.956827,4.979252,16.09,0.06,15.69,0.09,4.619,7.314,3.166,Color,8683,8.04,0.62,DA,Gaia/UHS/unWISE
261.515763,-9.215709,16.27,0.06,16.06,0.12,1.427,2.589,1.446,...,12338,7.9,0.55,...,Gaia/VHS/unWISE
261.594382,79.633804,16.59,0.05,16.7,0.11,-0.652,-1.125,-0.622,...,8861,8.35,0.82,...,Gaia/unWISE
261.630722,6.016927,16.1,0.06,16.08,0.11,9.504,6.417,0.445,Mag,24643,7.02,0.3,...,Gaia/UHS/unWISE
261.66012,77.55982,16.59,0.06,16.96,0.14,-0.005,-2.335,-2.07,...,13518,7.9,0.55,DA,Gaia/SDSS/unWISE
261.82662,78.702442,16.39,0.05,16.42,0.1,-0.281,-0.258,-0.056,...,13443,8.03,0.63,DA,Gaia/SDSS/unWISE
261.872019,42.081658,16.43,0.05,16.55,0.12,0.272,-0.652,-0.7,...,9348,8.03,0.62,...,Gaia/UHS/unWISE
261.918974,10.394011,15.59,0.05,15.65,0.09,1.156,0.415,-0.322,...,9468,7.73,0.46,...,Gaia/UHS/unWISE
262.005859,69.643978,16.17,0.05,16.25,0.08,-0.481,-0.919,-0.453,...,15124,7.96,0.59,...,Gaia/SDSS/unWISE
262.076821,2.185276,15.72,0.05,15.92,0.11,-0.32,-1.819,-1.373,...,8269,8.11,0.66,DA,Gaia/UHS/unWISE
262.123365,47.361308,16.86,0.06,16.8,0.13,3.187,2.424,0.507,...,13326,7.91,0.56,...,Gaia/UHS/unWISE
262.190381,20.894718,16.56,0.06,16.36,0.13,4.509,4.371,1.395,...,12306,8.03,0.63,...,Gaia/UHS/unWISE
262.23344,55.97394,16.51,0.05,16.56,0.11,2.267,1.306,-0.097,...,17355,8.98,1.19,DBQ4,Gaia/SDSS/UHS/unWISE
262.371204,29.268502,16.22,0.05,16.39,0.12,-0.904,-1.801,-1.102,...,7237,8.4,0.85,...,Gaia/SDSS/UHS/unWISE
262.42823,25.715678,16.69,0.07,16.86,0.17,-0.058,-0.834,-0.729,...,10887,8.28,0.78,...,Gaia/SDSS/UHS/unWISE
262.443317,50.167743,16.24,0.05,16.94,0.14,0.274,-4.324,-4.006,...,14164,8.43,0.88,...,Gaia/UHS/unWISE
262.596541,-57.923414,15.82,0.05,16.16,0.12,-2.886,-4.075,-2.09,...,13511,7.95,0.58,DB,Gaia/VHS/unWISE
262.678724,10.8793,16.78,0.08,16.45,0.14,-4.728,-0.56,1.959,...,11886,7.98,0.59,...,Gaia/UHS/unWISE
262.886329,7.790607,16.88,0.07,17.01,0.21,2.09,0.346,-0.486,...,13978,7.58,0.42,DAB,Gaia/SDSS/UHS/unWISE
262.893117,37.088152,14.98,0.04,14.21,0.05,15.722,26.08,8.03,"Mag, Color",10513,8.17,0.71,DAZB,Gaia/SDSS/UHS/unWISE
263.201976,2.218965,16.01,0.05,15.95,0.11,-0.487,0.29,0.508,...,7176,7.69,0.44,DA,Gaia/UHS/unWISE
263.235013,-87.168006,15.47,0.04,15.57,0.07,-1.2,-1.721,-0.616,...,20855,7.84,0.54,DBN,Gaia/VHS/unWISE
263.402333,79.821053,15.82,0.05,15.85,0.07,-4.507,-4.15,-0.526,...,5784,8.4,0.85,DC,Gaia/unWISE
263.411754,30.225823,16.61,0.06,16.67,0.14,0.107,-0.199,-0.226,...,9192,8.36,0.83,...,Gaia/SDSS/UHS/unWISE
263.609701,42.610829,15.74,0.05,15.78,0.08,2.052,1.107,-0.344,...,7085,7.31,0.3,DA,Gaia/unWISE
263.64868,60.867537,17.3,0.07,17.59,0.2,1.223,-0.799,-1.213,...,15898,7.9,0.56,...,Gaia/SDSS/unWISE
263.765712,15.577837,16.22,0.06,15.54,0.08,3.808,10.383,5.648,Color,17698,7.67,0.47,...,Gaia/UHS/unWISE
263.805154,57.503522,16.81,0.06,16.71,0.12,0.4,1.208,0.823,...,12550,7.91,0.55,DA,Gaia/SDSS/UHS/unWISE
263.897139,53.770694,17.05,0.06,16.8,0.12,-1.036,1.427,1.759,...,17046,7.91,0.57,...,Gaia/SDSS/UHS/unWISE
263.973545,80.356132,16.33,0.05,16.32,0.09,0.45,0.735,0.351,...,22466,7.53,0.43,DA1.9,Gaia/unWISE
264.03532,61.041323,16.08,0.05,16.13,0.08,-0.203,-0.39,-0.19,...,15815,7.95,0.58,DA3.1,Gaia/SDSS/unWISE
264.338604,53.375643,17.47,0.08,17.12,0.16,-2.929,0.52,1.933,...,13603,7.92,0.56,...,Gaia/SDSS/UHS/unWISE
264.422229,1.646766,16.08,0.06,16.35,0.15,-0.459,-1.985,-1.548,...,7471,8.16,0.69,DA,Gaia/UHS/unWISE
264.498219,21.721813,17.09,0.08,16.8,0.16,4.581,4.476,1.698,...,28060,7.3,0.4,...,Gaia/UHS/unWISE
264.6438,-8.437439,14.94,0.04,14.95,0.07,0.811,0.645,-0.004,...,7251,8.06,0.63,...,Gaia/VHS/unWISE
264.648403,41.876106,15.99,0.05,16.24,0.1,-0.601,-2.308,-1.616,...,20684,7.84,0.54,DA2.3,Gaia/UHS/unWISE
264.673443,5.267569,15.51,0.05,15.53,0.08,0.755,0.608,0.044,...,9038,8.03,0.61,DA5.6,Gaia/UHS/unWISE
265.362707,-65.062083,15.6,0.05,15.64,0.08,-1.08,-0.843,-0.048,...,19548,7.93,0.59,...,Gaia/VHS/unWISE
265.442564,24.028921,15.65,0.05,15.82,0.09,-0.462,-1.983,-1.368,...,7235,8.41,0.86,DA,Gaia/SDSS/UHS/unWISE
265.504039,75.098351,16.35,0.05,16.46,0.1,-0.523,-1.173,-0.703,...,8536,7.97,0.58,...,Gaia/unWISE
265.555179,7.985052,16.31,0.06,16.38,0.14,2.664,1.136,-0.29,...,12006,8.1,0.67,...,Gaia/SDSS/UHS/unWISE
265.602868,66.785917,16.72,0.05,16.73,0.09,-0.22,-0.019,0.11,...,10006,7.99,0.59,...,Gaia/SDSS/unWISE
265.701938,43.634976,15.33,0.04,15.41,0.06,-0.686,-2.094,-1.187,...,5380,7.95,0.55,DA,Gaia/SDSS/UHS/unWISE
265.729594,51.601989,15.29,0.04,15.22,0.06,2.291,2.944,0.753,...,8652,8.01,0.6,...,Gaia/SDSS/UHS/unWISE
265.860219,25.167931,17.14,0.08,17.12,0.2,-0.232,0.111,0.198,...,11805,7.8,0.5,DA,Gaia/SDSS/UHS/unWISE
265.934409,-74.410489,16.04,0.05,16.11,0.11,-0.033,-0.457,-0.368,...,11666,7.97,0.59,...,Gaia/VHS/unWISE
266.030653,68.238124,16.84,0.05,16.86,0.1,-0.594,-0.079,0.263,...,28362,7.75,0.52,...,Gaia/unWISE
266.474471,60.703424,16.88,0.06,16.99,0.13,2.336,0.927,-0.34,...,32210,7.93,0.62,DA1.4,Gaia/SDSS/unWISE
266.713708,39.882992,16.54,0.06,16.75,0.14,0.775,-0.845,-1.11,...,10923,8.31,0.8,...,Gaia/UHS/unWISE
266.945871,-52.120153,16.21,0.06,16.27,0.13,-1.798,-1.207,-0.163,...,14627,8.81,1.11,DAP6,Gaia/VHS/unWISE
267.111805,0.869495,16.16,0.06,16.3,0.14,5.56,2.269,-0.662,...,9540,8.51,0.93,...,Gaia/SDSS/UHS/unWISE
267.112927,45.057553,15.28,0.04,15.32,0.06,0.123,-0.087,-0.145,...,9207,8.45,0.89,DC6,Gaia/SDSS/UHS/unWISE
267.12671,-72.289424,16.07,0.05,16.39,0.13,-0.258,-2.276,-1.872,...,16899,7.88,0.55,DA2.8,Gaia/VHS/unWISE
267.255636,-48.563788,15.35,0.05,15.53,0.09,2.008,-0.128,-1.255,...,12293,8.02,0.62,...,Gaia/VHS/unWISE
267.299372,64.592567,17.19,0.06,17.25,0.13,-0.67,-0.611,-0.195,...,12518,7.94,0.57,...,Gaia/SDSS/unWISE
267.913374,-77.818934,15.8,0.05,15.72,0.08,-1.105,-0.008,0.652,...,6591,7.96,0.57,...,Gaia/VHS/unWISE
268.003847,50.631503,16.06,0.05,16.22,0.09,-0.42,-1.635,-1.102,...,9203,8.1,0.66,...,Gaia/SDSS/UHS/unWISE
268.224537,-66.580489,17.04,0.08,16.92,0.19,-0.464,0.505,0.657,...,14343,8.92,1.16,...,Gaia/VHS/unWISE
268.369853,17.698267,17.12,0.08,17.12,0.22,-0.977,-0.321,0.105,...,14194,7.94,0.58,...,Gaia/UHS/unWISE
268.46714,33.106417,14.36,0.04,14.49,0.05,0.089,-1.329,-1.048,...,17227,7.99,0.61,...,Gaia/UHS/unWISE
268.853814,27.807838,16.64,0.06,16.44,0.12,2.523,3.436,1.587,...,30732,8.51,0.96,...,Gaia/UHS/unWISE
268.98082,39.978672,16.86,0.06,16.34,0.1,2.719,6.614,3.772,Color,11301,7.9,0.55,...,Gaia/SDSS/UHS/unWISE
269.13313,-61.335004,17.29,0.1,16.5,0.15,-1.164,4.408,4.268,Color,18166,7.9,0.57,...,Gaia/VHS/unWISE
269.30091,28.665612,15.55,0.05,15.71,0.08,1.785,0.019,-1.038,...,19022,8.06,0.66,...,Gaia/UHS/unWISE
269.357401,10.356496,15.82,0.05,15.73,0.09,0.831,1.549,0.787,...,9359,8.29,0.78,DZA,Gaia/SDSS/UHS/unWISE
269.52499,-60.701934,15.83,0.05,15.93,0.1,-1.932,-1.855,-0.499,...,15182,7.91,0.56,...,Gaia/VHS/unWISE
269.691488,-55.021857,16.65,0.07,16.85,0.19,-0.305,-0.915,-0.712,...,35858,9.27,1.34,...,Gaia/VHS/unWISE
269.725153,30.56114,17.41,0.09,17.25,0.22,-2.587,-0.417,0.749,...,14586,7.87,0.54,...,Gaia/UHS/unWISE
269.851791,3.823405,16.66,0.07,16.64,0.17,2.705,1.599,0.207,...,12016,8.01,0.61,...,Gaia/SDSS/UHS/unWISE
269.880655,-62.019603,16.28,0.06,16.0,0.1,2.47,4.344,2.206,...,16469,9.07,1.23,...,Gaia/VHS/unWISE
269.888439,46.416627,16.53,0.06,16.48,0.11,4.393,3.445,0.489,...,12469,7.72,0.46,...,Gaia/SDSS/UHS/unWISE
270.249982,-69.182697,15.35,0.05,15.41,0.08,0.439,-0.166,-0.398,...,8737,8.02,0.61,...,Gaia/VHS/unWISE
270.300527,27.088668,16.03,0.05,16.08,0.1,3.451,2.167,-0.109,...,21708,7.25,0.38,...,Gaia/UHS/unWISE
270.31367,72.313607,16.41,0.05,16.42,0.09,1.198,0.913,0.072,...,14120,7.39,0.37,...,Gaia/unWISE
270.444031,26.380977,15.58,0.05,15.42,0.07,24.297,21.626,1.55,Mag,13339,7.16,0.3,...,Gaia/UHS/unWISE
270.462051,10.56706,16.04,0.05,15.94,0.1,2.909,2.994,0.864,...,15763,7.41,0.38,...,Gaia/UHS/unWISE
270.618726,0.988651,15.62,0.05,15.67,0.09,-0.951,-0.863,-0.168,...,16421,8.0,0.62,...,Gaia/SDSS/UHS/unWISE
270.626448,80.664025,15.97,0.05,16.05,0.08,-0.355,-0.575,-0.255,...,26016,8.09,0.69,DA:,Gaia/unWISE
270.844975,31.014704,16.73,0.06,16.99,0.17,3.301,0.31,-1.105,...,24286,7.88,0.57,...,Gaia/UHS/unWISE
270.94354,-75.387649,15.39,0.04,15.35,0.07,-1.158,-1.019,-0.074,...,5568,8.01,0.59,...,Gaia/VHS/unWISE
271.097488,21.350454,15.99,0.05,16.22,0.11,2.425,-0.163,-1.4,...,14362,7.79,0.5,DA3.0,Gaia/UHS/unWISE
271.329264,48.334457,17.4,0.08,17.37,0.2,1.146,0.913,0.34,...,22633,8.0,0.63,...,Gaia/UHS/unWISE
271.689829,27.530042,15.72,0.05,15.74,0.08,-0.795,-0.956,-0.305,...,6309,7.99,0.58,...,Gaia/UHS/unWISE
271.746414,-50.734944,17.17,0.09,16.99,0.21,3.452,2.698,0.918,...,33729,7.44,0.43,...,Gaia/VHS/unWISE
271.847412,3.949954,14.54,0.04,14.58,0.06,0.81,0.508,-0.148,...,10374,8.09,0.66,DA,Gaia/SDSS/UHS/unWISE
272.331986,73.537868,17.05,0.06,16.96,0.14,1.451,1.603,0.669,...,12209,7.95,0.58,...,Gaia/unWISE
272.371738,13.940112,16.44,0.06,16.97,0.2,1.854,-1.715,-2.281,...,14893,7.93,0.57,...,Gaia/unWISE
272.541133,-86.706783,16.88,0.07,16.62,0.13,-1.48,1.051,1.669,...,11961,7.96,0.58,...,Gaia/VHS/unWISE
272.744364,31.327964,14.62,0.04,14.71,0.05,-0.282,-0.983,-0.553,...,18301,7.73,0.48,...,Gaia/UHS/unWISE
272.920284,28.493475,15.61,0.05,15.67,0.08,1.675,0.947,-0.23,...,17973,7.89,0.56,DA2.7,Gaia/UHS/unWISE
273.089808,12.447561,16.81,0.08,16.81,0.18,1.931,1.179,0.218,...,26789,7.32,0.4,...,Gaia/SDSS/UHS/unWISE
273.094804,43.352288,16.39,0.05,16.47,0.11,0.96,0.138,-0.389,...,11984,8.46,0.9,...,Gaia/SDSS/UHS/unWISE
273.379081,32.807933,15.61,0.05,15.64,0.08,0.142,-0.119,-0.181,...,7598,7.97,0.57,DA6.6,Gaia/UHS/unWISE
273.396754,32.811412,15.79,0.05,15.79,0.08,0.063,-0.054,-0.08,...,6402,7.95,0.56,DA8,Gaia/UHS/unWISE
273.413646,25.849388,16.78,0.07,17.09,0.21,0.582,-1.073,-1.214,...,16590,7.23,0.34,...,Gaia/UHS/unWISE
273.531969,-43.468178,16.53,0.07,16.64,0.2,-0.344,-0.577,-0.383,...,10355,8.02,0.61,...,Gaia/VHS/unWISE
273.794642,18.834127,16.7,0.07,16.17,0.11,11.515,12.583,3.703,"Mag, Color",23704,7.68,0.51,...,Gaia/UHS/unWISE
274.020771,27.828608,16.99,0.08,16.8,0.16,0.43,1.45,1.069,...,14242,7.82,0.51,...,Gaia/UHS/unWISE
274.036848,24.910313,15.62,0.05,15.8,0.09,2.81,0.063,-1.557,...,6734,8.25,0.75,DAP8,Gaia/UHS/unWISE
274.275139,13.468806,14.44,0.04,14.22,0.05,-11.215,-8.606,1.279,...,4824,7.77,0.46,DA10,Gaia/SDSS/UHS/unWISE
274.503995,35.900197,18.17,0.15,17.13,0.19,-3.804,2.4,4.226,Color,35430,7.79,0.56,...,Gaia/UHS/unWISE
274.682301,-74.685697,16.5,0.06,16.65,0.15,-0.029,-0.745,-0.647,...,16439,7.98,0.6,...,Gaia/VHS/unWISE
274.726107,-47.963427,15.48,0.05,15.54,0.08,0.619,0.324,-0.097,...,24751,8.21,0.76,...,Gaia/VHS/unWISE
275.155315,74.900837,16.01,0.05,16.17,0.09,6.968,3.465,-1.162,...,9546,8.05,0.63,DA,Gaia/unWISE
275.813398,17.11047,15.73,0.05,15.78,0.09,2.075,1.229,-0.173,...,21228,8.04,0.65,...,Gaia/UHS/unWISE
275.904217,41.067848,14.81,0.04,14.97,0.06,-1.245,-2.813,-1.309,...,15650,7.87,0.54,DBAZ4,Gaia/SDSS/UHS/unWISE
276.135289,29.520736,16.34,0.06,16.54,0.14,0.244,-0.974,-0.973,...,40620,7.61,0.5,...,Gaia/UHS/unWISE
276.184639,60.033309,16.27,0.05,16.42,0.1,1.199,-0.359,-0.961,...,11409,7.62,0.43,DA4.3,Gaia/unWISE
276.431244,87.672064,16.51,0.06,16.54,0.11,-0.677,-0.514,-0.083,...,9483,7.87,0.53,...,Gaia/unWISE
276.525105,48.486741,16.44,0.05,16.61,0.12,1.684,-0.194,-1.019,...,11641,7.23,0.31,...,Gaia/UHS/unWISE
276.738761,39.729727,16.8,0.06,17.21,0.19,1.916,-1.129,-1.782,...,11559,7.4,0.36,...,Gaia/UHS/unWISE
276.803455,4.061774,14.15,0.04,14.28,0.05,1.975,0.25,-1.131,...,12815,7.39,0.36,DA+DC,Gaia/UHS/unWISE
277.050399,-64.084102,16.92,0.08,17.14,0.24,-0.485,-0.909,-0.668,...,33869,7.46,0.44,...,Gaia/VHS/unWISE
277.080395,-81.694238,16.5,0.06,16.47,0.12,0.69,0.82,0.347,...,10323,7.59,0.41,...,Gaia/VHS/unWISE
277.096968,66.873944,16.51,0.05,16.41,0.08,1.686,2.552,1.015,...,10442,8.0,0.6,DA4.6,Gaia/unWISE
277.582469,54.79213,14.46,0.04,14.54,0.05,-0.115,-1.405,-0.957,...,6678,8.46,0.89,DQ7P,Gaia/UHS/unWISE
277.758672,60.265703,17.85,0.09,17.55,0.21,-3.176,-0.074,1.367,...,18231,7.64,0.46,...,Gaia/unWISE
277.995107,46.974875,14.36,0.04,14.42,0.05,-0.452,-1.127,-0.522,...,7392,8.02,0.6,...,Gaia/UHS/unWISE
278.464568,-69.701024,14.09,0.04,14.17,0.05,1.248,0.136,-0.739,...,8048,7.4,0.34,...,Gaia/VHS/unWISE
278.493258,19.763016,15.78,0.05,15.76,0.09,-1.221,-0.564,0.252,...,7741,8.2,0.72,DQ6,Gaia/SDSS/UHS/unWISE
278.639888,-64.049417,15.96,0.05,16.29,0.13,0.817,-1.868,-2.031,...,8351,7.97,0.58,...,Gaia/VHS/unWISE
278.938723,63.21522,16.46,0.05,16.62,0.1,-0.218,-1.36,-1.029,...,11466,7.87,0.53,DA,Gaia/SDSS/unWISE
279.104158,-37.220561,16.3,0.07,16.24,0.14,1.46,1.525,0.626,...,27700,7.5,0.44,...,Gaia/VHS/unWISE
279.283256,-76.985629,15.53,0.05,15.5,0.07,0.975,1.178,0.337,...,11052,7.19,0.3,...,Gaia/VHS/unWISE
279.296294,-55.485798,17.91,0.15,17.07,0.23,-1.248,2.855,3.07,Color,36268,7.19,0.39,...,Gaia/VHS/unWISE
279.46249,-72.887352,16.04,0.05,16.2,0.12,1.017,-0.403,-0.865,...,17224,7.92,0.57,...,Gaia/VHS/unWISE
279.531411,60.361676,15.39,0.04,15.47,0.06,1.446,0.44,-0.587,...,8911,7.85,0.51,...,Gaia/unWISE
280.247304,39.833773,15.78,0.05,15.7,0.08,-1.505,-0.082,0.851,...,12766,7.82,0.51,...,Gaia/SDSS/UHS/unWISE
280.25512,61.342513,16.38,0.05,16.29,0.09,6.035,5.484,0.993,Mag,46062,7.83,0.6,...,Gaia/unWISE
280.33441,44.745445,16.67,0.06,16.42,0.11,0.942,2.902,1.898,...,14197,7.92,0.57,...,Gaia/UHS/unWISE
280.491114,53.638126,15.88,0.05,16.14,0.09,0.779,-1.644,-1.793,...,22258,7.89,0.57,...,Gaia/UHS/unWISE
280.579622,38.74678,17.2,0.08,17.02,0.17,-0.039,1.121,1.012,...,21883,7.92,0.58,...,Gaia/UHS/unWISE
280.607785,-78.08611,16.03,0.05,16.05,0.1,-0.864,-0.458,0.097,...,18663,7.89,0.56,DA2.6,Gaia/VHS/unWISE
280.616992,-61.866238,14.55,0.04,14.61,0.05,-0.507,-0.938,-0.375,...,9766,8.22,0.74,DC,Gaia/VHS/unWISE
281.203677,-53.583227,16.19,0.06,16.28,0.13,0.566,-0.028,-0.305,...,23714,7.85,0.55,...,Gaia/VHS/unWISE
281.288223,68.376285,16.35,0.05,16.5,0.09,-0.26,-1.153,-0.81,...,37577,8.23,0.79,DA1.4,Gaia/unWISE
281.358513,-83.223913,16.74,0.06,17.21,0.2,-0.211,-2.188,-1.952,...,19428,8.01,0.63,...,Gaia/VHS/unWISE
281.638968,75.400754,17.14,0.08,17.39,0.21,-0.912,-1.396,-0.914,...,23703,7.78,0.52,...,Gaia/unWISE
281.985887,-22.327318,14.67,0.04,14.71,0.06,-0.138,-0.004,0.084,...,30631,8.15,0.74,DA1.5,Gaia/VHS/unWISE
282.251868,-53.354059,16.8,0.08,16.84,0.2,-0.647,-0.437,-0.126,...,9367,7.79,0.48,...,Gaia/VHS/unWISE
282.391939,40.337621,15.42,0.05,15.52,0.07,-0.875,-1.389,-0.569,...,17591,7.96,0.6,...,Gaia/SDSS/UHS/unWISE
282.40111,58.842622,16.09,0.05,16.23,0.09,-1.949,-2.455,-0.919,...,14329,7.97,0.59,...,Gaia/UHS/unWISE
282.607605,-69.648939,16.51,0.06,16.64,0.16,2.346,0.513,-0.586,...,14105,7.59,0.43,...,Gaia/VHS/unWISE
282.684756,-37.428016,16.25,0.06,15.94,0.12,2.883,4.329,2.085,...,13542,7.91,0.56,...,Gaia/VHS/unWISE
282.816812,73.026714,16.09,0.05,16.11,0.08,-0.771,-0.608,-0.04,...,8603,8.28,0.77,...,Gaia/unWISE
284.230821,-27.827704,16.79,0.09,16.1,0.14,-3.268,2.484,3.901,Color,10686,7.98,0.59,...,Gaia/VHS/unWISE
284.289258,-26.850196,15.39,0.05,15.56,0.1,0.82,-1.014,-1.297,...,7018,7.95,0.56,...,Gaia/VHS/unWISE
284.308011,20.439929,15.71,0.05,15.48,0.08,-2.32,0.568,1.868,...,6596,8.26,0.76,DA,Gaia/SDSS/UHS/unWISE
284.375958,33.958678,14.86,0.04,14.91,0.06,-0.233,-0.497,-0.224,...,11937,8.34,0.82,DA4.1,Gaia/UHS/unWISE
284.415675,53.509024,15.15,0.04,15.16,0.06,-2.947,-3.918,-1.043,...,4716,7.87,0.5,DC,Gaia/UHS/unWISE
284.567598,71.858912,16.66,0.06,16.37,0.09,4.003,5.75,2.374,...,17037,8.03,0.63,...,Gaia/unWISE
285.26193,-41.782633,15.74,0.05,16.05,0.12,-0.031,-2.28,-1.965,...,8764,8.0,0.59,...,Gaia/VHS/unWISE
285.533765,-28.863899,15.89,0.06,16.15,0.15,6.656,1.876,-1.357,...,14304,8.25,0.77,...,Gaia/VHS/unWISE
285.833014,60.598328,14.21,0.04,13.54,0.04,14.55,24.411,7.341,"Mag, Color",11366,8.09,0.66,DA,Gaia/unWISE
286.356189,-49.940668,14.71,0.04,14.78,0.06,-0.358,-0.919,-0.472,...,11201,8.24,0.75,...,Gaia/VHS/unWISE
286.608711,-57.945851,16.68,0.07,16.56,0.15,0.851,1.411,0.821,...,13429,8.08,0.66,...,Gaia/VHS/unWISE
286.646145,27.392298,16.6,0.06,16.69,0.15,-0.144,-0.446,-0.33,...,18060,8.04,0.65,...,Gaia/UHS/unWISE
286.801356,32.281021,16.73,0.07,17.03,0.18,-0.74,-1.661,-1.218,...,25215,7.36,0.41,...,Gaia/UHS/unWISE
286.861505,28.128702,15.91,0.05,16.09,0.11,-1.429,-2.225,-1.121,...,11135,8.28,0.78,...,Gaia/UHS/unWISE
287.280848,44.403731,16.93,0.07,16.98,0.15,0.972,0.414,-0.084,...,20108,7.96,0.6,...,Gaia/UHS/unWISE
287.359456,-79.646856,17.62,0.11,17.0,0.19,-0.892,2.881,2.924,...,27642,7.87,0.57,...,Gaia/VHS/unWISE
287.934975,-27.498977,14.85,0.04,14.94,0.07,-0.716,-1.288,-0.586,...,11461,8.1,0.66,...,Gaia/VHS/unWISE
288.203411,53.720987,13.8,0.04,13.88,0.04,0.048,-0.773,-0.594,...,17422,8.3,0.8,DA,Gaia/UHS/unWISE
288.332516,-15.381639,16.71,0.08,16.63,0.2,0.064,0.495,0.417,...,12036,8.01,0.61,...,Gaia/VHS/unWISE
288.537607,49.611591,16.36,0.05,16.35,0.1,-0.733,-0.281,0.168,...,8769,7.97,0.58,DA,Gaia/UHS/unWISE
288.600114,41.521723,16.55,0.06,16.44,0.11,0.125,1.116,0.877,...,9666,7.96,0.58,...,Gaia/UHS/unWISE
288.622442,-54.6723,15.57,0.05,15.77,0.09,-0.754,-1.816,-1.098,...,26413,8.33,0.84,...,Gaia/VHS/unWISE
288.626843,-57.339595,15.91,0.05,15.9,0.1,0.282,0.345,0.134,...,8155,8.01,0.6,...,Gaia/VHS/unWISE
288.745286,-29.105476,16.77,0.08,16.48,0.18,2.896,3.212,1.5,...,19235,8.45,0.9,...,Gaia/VHS/unWISE
288.993879,-30.593158,15.09,0.04,15.18,0.08,0.22,-0.504,-0.537,...,17402,7.94,0.59,...,Gaia/VHS/unWISE
289.155581,-31.176843,15.68,0.05,15.93,0.12,0.369,-1.569,-1.548,...,7684,7.95,0.57,...,Gaia/VHS/unWISE
289.165046,34.979439,17.0,0.08,16.97,0.18,1.501,1.166,0.376,...,28209,7.5,0.44,...,Gaia/UHS/unWISE
289.28892,-76.159215,16.74,0.07,16.88,0.17,3.703,1.16,-0.541,...,19743,7.41,0.4,DA,Gaia/VHS/unWISE
289.336145,44.877655,16.31,0.05,16.48,0.11,1.417,-0.129,-0.849,...,23059,8.43,0.89,DA,Gaia/UHS/unWISE
289.48285,-38.971437,16.12,0.06,16.09,0.13,1.277,0.99,0.226,...,8025,8.08,0.65,...,Gaia/VHS/unWISE
289.547393,72.623638,15.88,0.05,15.99,0.08,-0.008,-0.702,-0.561,...,23385,8.01,0.64,DA2.2,Gaia/unWISE
289.599574,59.998212,15.98,0.05,16.14,0.09,-2.838,-3.02,-0.869,...,34540,7.99,0.65,DA,Gaia/unWISE
289.676004,52.193937,17.03,0.07,17.13,0.17,3.096,1.153,-0.343,...,19739,7.6,0.45,...,Gaia/UHS/unWISE
289.709351,33.600774,16.3,0.06,15.86,0.09,-4.444,1.125,3.604,Color,17975,7.89,0.56,...,Gaia/UHS/unWISE
289.744434,38.72155,13.43,0.04,13.47,0.04,-1.114,-1.834,-0.553,...,6439,8.25,0.75,DC7,Gaia/SDSS/UHS/unWISE
289.865491,39.977829,16.13,0.05,16.47,0.12,1.095,-1.762,-2.073,...,16289,7.57,0.43,DA3,Gaia/UHS/unWISE
289.967612,54.534502,17.01,0.07,17.1,0.17,-0.737,-0.635,-0.238,...,24055,8.01,0.64,...,Gaia/UHS/unWISE
290.012346,-36.184633,14.27,0.04,14.42,0.06,-0.411,-1.799,-1.097,...,20878,7.98,0.61,DB,Gaia/VHS/unWISE
290.081744,-4.924529,15.85,0.06,16.11,0.13,3.268,0.099,-1.511,...,9547,8.29,0.78,...,Gaia/SDSS/VHS/unWISE
290.143543,-47.258358,15.73,0.05,15.81,0.1,-0.274,-0.577,-0.339,...,19505,8.02,0.63,...,Gaia/VHS/unWISE
290.419977,-41.976897,16.07,0.06,16.11,0.12,0.889,0.366,-0.128,...,9455,7.61,0.42,...,Gaia/VHS/unWISE
290.597475,47.162444,16.62,0.06,16.6,0.12,5.38,3.64,0.296,...,15780,7.88,0.55,...,Gaia/UHS/unWISE
291.133898,79.540746,16.59,0.05,16.66,0.11,-0.245,-0.464,-0.269,...,10052,7.98,0.59,...,Gaia/unWISE
291.155068,-78.627849,16.85,0.07,17.1,0.2,-1.906,-1.877,-0.965,...,16730,7.95,0.59,...,Gaia/VHS/unWISE
291.165086,55.098327,17.15,0.07,17.08,0.16,0.713,1.029,0.58,...,25090,7.83,0.55,...,Gaia/UHS/unWISE
291.277633,-28.711814,16.2,0.06,16.15,0.14,1.215,1.073,0.345,...,8567,7.5,0.38,...,Gaia/VHS/unWISE
291.572547,-65.963414,17.27,0.09,16.44,0.14,2.744,7.957,4.828,Color,30741,7.53,0.46,...,Gaia/VHS/unWISE
291.60464,56.431271,16.97,0.07,16.95,0.15,0.553,0.544,0.215,...,14718,7.92,0.57,...,Gaia/UHS/unWISE
291.611917,46.337754,15.37,0.04,15.51,0.07,-0.838,-2.164,-1.162,...,8165,8.22,0.73,...,Gaia/UHS/unWISE
291.829326,-70.800985,16.36,0.06,15.75,0.09,-1.317,4.917,4.695,Color,16180,7.88,0.55,DA,Gaia/VHS/unWISE
291.854139,56.749013,15.69,0.04,15.76,0.07,-0.491,-1.331,-0.746,...,6555,8.36,0.82,...,Gaia/UHS/unWISE
291.929581,-3.931186,14.78,0.04,14.72,0.06,-2.843,-1.664,0.566,...,6960,8.11,0.66,...,Gaia/VHS/unWISE
292.074278,35.745225,16.82,0.07,17.13,0.2,1.733,-0.578,-1.214,...,19114,7.68,0.46,...,Gaia/SDSS/UHS/unWISE
292.224129,61.096865,16.64,0.06,17.04,0.16,-0.746,-2.549,-1.988,...,11371,7.97,0.59,...,Gaia/unWISE
292.24538,54.497188,16.89,0.06,17.23,0.18,-1.961,-2.558,-1.513,...,12679,8.45,0.89,...,Gaia/UHS/unWISE
292.276939,-33.039109,16.38,0.07,16.48,0.18,2.305,0.702,-0.351,...,14552,8.73,1.07,...,Gaia/VHS/unWISE
292.650443,-11.49697,15.32,0.05,14.6,0.06,21.005,28.385,7.027,"Mag, Color",16786,7.92,0.57,...,Gaia/VHS/unWISE
292.684561,-36.450373,17.03,0.09,16.81,0.22,-1.824,0.21,0.974,...,11071,8.07,0.64,...,Gaia/VHS/unWISE
292.851607,57.07044,16.65,0.06,16.77,0.13,0.42,-0.392,-0.549,...,15017,8.46,0.9,...,Gaia/UHS/unWISE
292.852037,57.072141,15.74,0.05,15.76,0.07,-0.216,-0.034,0.106,...,22575,8.11,0.7,...,Gaia/UHS/unWISE
293.429972,-75.738711,17.15,0.08,16.81,0.17,0.269,2.254,1.839,...,21539,8.34,0.83,...,Gaia/VHS/unWISE
293.74278,-50.703328,16.07,0.06,15.93,0.1,1.585,2.388,1.114,...,13704,7.53,0.41,...,Gaia/VHS/unWISE
293.771966,-17.664804,16.32,0.07,16.43,0.17,0.832,0.023,-0.342,...,22263,8.23,0.76,...,Gaia/VHS/unWISE
293.924591,-13.502485,16.49,0.07,16.53,0.18,-0.194,-0.144,-0.044,...,17054,7.81,0.51,DA2.9,Gaia/VHS/unWISE
294.045107,-61.604308,16.59,0.07,17.01,0.23,4.223,-0.176,-1.632,...,12942,7.28,0.33,...,Gaia/VHS/unWISE
294.342764,-29.284754,16.11,0.06,16.42,0.17,0.035,-1.581,-1.451,...,14588,8.03,0.63,...,Gaia/VHS/unWISE
294.434773,59.002402,16.01,0.05,16.37,0.1,3.232,-0.927,-2.51,...,9072,8.1,0.66,...,Gaia/UHS/unWISE
294.441231,59.008436,15.63,0.05,15.89,0.08,-0.315,-2.676,-1.979,...,12328,7.87,0.53,...,Gaia/UHS/unWISE
294.941415,-27.646361,15.69,0.05,15.78,0.11,1.804,0.53,-0.501,...,9117,7.68,0.44,...,Gaia/VHS/unWISE
294.956343,2.238798,16.06,0.06,16.35,0.14,10.315,3.663,-1.504,...,17902,7.9,0.56,...,Gaia/UHS/unWISE
295.438744,-12.381575,16.34,0.07,16.34,0.15,11.621,6.247,0.143,Mag,16031,8.08,0.66,...,Gaia/VHS/unWISE
295.91725,60.483633,16.69,0.07,16.49,0.11,-3.975,-0.855,1.505,...,16446,8.07,0.65,...,Gaia/SDSS/unWISE
295.932183,50.077397,15.71,0.05,15.76,0.08,-0.629,-0.559,-0.062,...,34552,7.99,0.66,DA1.4,Gaia/UHS/unWISE
296.024401,43.456037,16.48,0.06,16.44,0.12,5.298,3.829,0.447,...,11472,7.93,0.56,DA,Gaia/UHS/unWISE
296.108945,-63.487425,16.34,0.06,16.56,0.16,4.909,1.215,-1.029,...,11070,7.99,0.6,...,Gaia/VHS/unWISE
296.228301,-36.053622,14.37,0.04,14.44,0.05,-0.192,-0.665,-0.375,...,13503,8.12,0.68,DA,Gaia/VHS/unWISE
296.25467,73.275437,16.28,0.05,16.28,0.1,0.023,0.125,0.091,...,8466,7.98,0.58,...,Gaia/unWISE
296.263758,-21.491008,16.34,0.04,16.53,0.2,-0.463,-1.027,-0.831,...,10915,7.31,0.33,...,Gaia/VHS/unWISE
296.454535,-15.526804,14.96,0.04,15.03,0.07,-0.242,-0.669,-0.383,...,12658,8.4,0.86,...,Gaia/VHS/unWISE
297.332652,-27.207859,14.98,0.04,14.98,0.07,0.569,1.038,0.467,...,27008,7.8,0.54,DA2.5,Gaia/VHS/unWISE
297.335513,-31.786286,16.35,0.07,16.56,0.19,4.927,1.185,-0.882,...,14254,7.62,0.44,...,Gaia/VHS/unWISE
297.348485,7.791604,15.06,0.04,15.14,0.07,0.994,0.123,-0.526,...,9294,8.08,0.65,DA,Gaia/UHS/unWISE
297.446756,70.121605,16.54,0.06,16.29,0.1,12.368,11.275,2.11,Mag,19148,8.44,0.89,...,Gaia/unWISE
297.510769,44.988999,16.63,0.06,16.77,0.15,-1.062,-1.145,-0.529,...,31358,7.81,0.56,...,Gaia/UHS/unWISE
297.515336,0.566452,15.44,0.05,15.42,0.08,-0.108,-0.255,-0.141,...,5831,7.93,0.55,...,Gaia/UHS/unWISE
297.535703,-28.783007,16.84,0.09,16.59,0.2,-0.235,1.246,1.219,...,16653,8.15,0.7,...,Gaia/VHS/unWISE
297.691189,71.928036,17.05,0.07,16.92,0.14,-1.812,-0.043,0.869,...,12486,8.23,0.75,DA,Gaia/unWISE
298.082029,-38.770819,15.55,0.05,15.46,0.08,0.288,1.542,1.077,...,33922,7.85,0.58,DA1.3,Gaia/VHS/unWISE
298.195636,-7.462404,16.5,0.07,16.55,0.18,-0.801,-0.51,-0.114,...,18742,8.3,0.81,...,Gaia/VHS/unWISE
298.27627,-7.698391,15.95,0.06,16.23,0.14,-0.833,-2.087,-1.475,...,10979,8.06,0.64,...,Gaia/VHS/unWISE
298.413124,68.861494,17.13,0.07,17.15,0.17,-1.387,-0.57,0.114,...,20001,8.53,0.95,...,Gaia/unWISE
298.449661,-43.12088,16.03,0.06,16.15,0.12,-0.678,-1.023,-0.552,...,38437,7.8,0.57,DA1.2,Gaia/VHS/unWISE
298.510428,-41.696418,16.43,0.07,16.51,0.16,1.896,0.597,-0.313,...,9934,7.34,0.33,...,Gaia/VHS/unWISE
298.86264,37.581853,16.1,0.06,15.91,0.09,-1.896,0.634,1.627,...,9663,8.45,0.88,...,Gaia/unWISE
298.946241,-20.519235,15.59,0.05,15.68,0.11,-1.37,-1.372,-0.463,...,14817,7.97,0.59,DA3.5,Gaia/VHS/unWISE
299.095218,64.232756,15.75,0.04,15.74,0.07,0.255,0.66,0.358,...,15212,7.56,0.42,DA,Gaia/unWISE
299.183793,4.98423,16.2,0.06,17.12,0.25,-1.313,-3.923,-3.345,...,15064,7.89,0.55,...,Gaia/UHS/unWISE
299.6612,-71.396214,15.74,0.05,15.81,0.09,0.279,-0.203,-0.325,...,19395,8.03,0.64,DA2.5,Gaia/VHS/unWISE
299.699688,-66.306965,16.98,0.08,17.03,0.2,1.485,0.542,-0.106,...,17689,7.78,0.5,...,Gaia/VHS/unWISE
299.892281,-15.728145,15.8,0.05,15.86,0.12,0.416,-0.038,-0.245,...,11777,8.11,0.67,...,Gaia/VHS/unWISE
299.987656,-44.092105,16.74,0.07,16.49,0.15,4.131,4.029,1.51,...,16249,8.46,0.9,...,Gaia/VHS/unWISE
300.167447,52.815575,16.56,0.06,16.41,0.11,0.073,1.425,1.15,...,13239,8.03,0.62,...,Gaia/UHS/unWISE
300.226256,5.048698,16.27,0.06,16.17,0.12,2.732,2.506,0.747,...,8480,8.13,0.67,...,Gaia/UHS/unWISE
300.60586,9.831084,16.61,0.07,16.87,0.19,-1.195,-1.63,-1.019,...,16976,7.77,0.5,...,Gaia/SDSS/UHS/unWISE
300.869458,-28.784929,16.32,0.07,16.25,0.16,-0.255,0.551,0.607,...,34392,7.38,0.42,...,Gaia/VHS/unWISE
300.882236,-62.805251,15.98,0.05,16.33,0.13,0.684,-2.034,-2.118,...,7089,7.38,0.33,...,Gaia/VHS/unWISE
300.953083,-47.800968,15.11,0.04,15.1,0.07,0.224,-0.017,-0.154,...,5956,7.99,0.58,...,Gaia/VHS/unWISE
301.223401,-51.458885,17.19,0.09,16.43,0.14,6.753,10.042,4.331,"Mag, Color",40835,7.57,0.49,...,Gaia/VHS/unWISE
301.383829,-83.391092,16.28,0.05,16.55,0.13,0.247,-1.71,-1.613,...,8606,8.16,0.7,...,Gaia/VHS/unWISE
301.531431,-6.454761,16.96,0.09,16.42,0.16,1.726,4.488,2.905,...,12771,8.03,0.63,...,Gaia/VHS/unWISE
301.541994,-43.931988,15.46,0.05,15.47,0.08,-0.502,-0.304,0.048,...,9184,8.16,0.69,DA,Gaia/VHS/unWISE
301.57047,59.040455,15.87,0.05,15.98,0.08,0.075,-0.819,-0.708,...,14609,7.78,0.49,DA,Gaia/SDSS/UHS/unWISE
301.783703,-67.579037,15.94,0.05,16.11,0.11,-1.456,-2.153,-1.08,...,7798,8.33,0.81,...,Gaia/VHS/unWISE
302.274261,-60.428779,14.37,0.04,14.44,0.05,0.083,-0.372,-0.334,...,43569,8.38,0.89,DA1.2,Gaia/VHS/unWISE
302.283801,55.126631,16.26,0.05,16.55,0.12,1.198,-1.224,-1.662,...,24962,7.91,0.59,...,Gaia/UHS/unWISE
302.403547,51.201475,16.22,0.05,16.18,0.1,5.152,4.03,0.446,...,13544,7.86,0.53,DA3.6,Gaia/UHS/unWISE
302.428326,47.574772,16.32,0.05,16.15,0.09,11.881,10.305,1.531,Mag,18046,8.04,0.64,...,Gaia/UHS/unWISE
302.443516,-77.354856,16.16,0.05,16.53,0.13,-0.853,-2.837,-2.106,...,21024,7.96,0.6,DA,Gaia/VHS/unWISE
302.573475,-21.780761,14.27,0.04,14.28,0.05,-0.174,-0.071,0.062,...,9795,7.98,0.59,DA5.0,Gaia/VHS/unWISE
303.092951,31.230643,15.17,0.05,15.37,0.08,2.249,-0.116,-1.453,...,18131,8.78,1.1,DXP2,Gaia/SDSS/unWISE
303.204322,-46.984928,14.97,0.04,15.0,0.07,-0.296,-1.067,-0.644,...,5781,7.98,0.58,DA8.5,Gaia/VHS/unWISE
303.472119,7.162542,16.2,0.06,15.99,0.11,4.779,5.056,1.603,...,11459,8.04,0.63,...,Gaia/SDSS/UHS/unWISE
303.580555,-55.082067,16.33,0.06,16.46,0.14,2.814,0.762,-0.635,...,11462,7.99,0.6,...,Gaia/VHS/unWISE
303.64322,80.311815,16.48,0.05,16.64,0.11,0.186,-1.036,-0.984,...,10863,8.12,0.68,...,Gaia/unWISE
303.66542,-56.917464,16.53,0.06,16.44,0.14,2.478,2.128,0.635,...,11138,7.97,0.59,...,Gaia/VHS/unWISE
304.073818,-54.56129,16.03,0.05,16.03,0.11,-0.866,-0.317,0.196,...,15469,7.8,0.51,...,Gaia/VHS/unWISE
304.215373,-79.765932,14.74,0.04,14.75,0.05,-1.305,-1.801,-0.487,...,5637,7.96,0.56,DA8.5,Gaia/VHS/unWISE
304.231706,-3.464578,16.26,0.06,16.41,0.15,4.874,1.702,-0.69,...,10106,8.26,0.76,...,Gaia/VHS/unWISE
304.332388,-7.805421,15.61,0.05,15.76,0.1,-0.243,-1.285,-0.945,...,17303,7.97,0.6,...,Gaia/VHS/unWISE
304.374716,-17.211871,15.21,0.05,15.27,0.08,1.21,0.643,-0.194,...,41273,7.87,0.61,DA,Gaia/VHS/unWISE
304.383515,5.746864,16.63,0.07,17.03,0.23,1.341,-1.091,-1.49,...,14587,8.01,0.62,...,Gaia/UHS/unWISE
304.462117,-1.447614,16.0,0.05,16.04,0.11,0.854,0.441,-0.07,...,16480,7.94,0.58,...,Gaia/VHS/unWISE
304.728483,-57.359183,14.69,0.04,14.84,0.06,-0.512,-1.717,-0.982,...,27615,7.94,0.61,DA1.8,Gaia/VHS/unWISE
305.049281,-38.412957,15.37,0.05,15.51,0.09,-0.004,-1.236,-1.022,...,7244,8.42,0.86,...,Gaia/VHS/unWISE
305.105716,-30.454486,13.65,0.04,13.74,0.05,-0.743,-1.61,-0.677,...,10420,8.22,0.74,...,Gaia/VHS/unWISE
305.129603,-42.051004,15.93,0.05,16.07,0.12,-1.806,-2.073,-0.878,...,7354,8.21,0.72,...,Gaia/VHS/unWISE
305.21783,-78.106251,16.17,0.05,16.37,0.12,-0.915,-1.867,-1.158,...,13760,8.03,0.63,DA,Gaia/VHS/unWISE
305.367574,15.74749,16.51,0.07,16.45,0.14,7.1,4.511,0.487,...,12733,8.03,0.63,...,Gaia/UHS/unWISE
305.370058,-23.142007,15.48,0.05,15.54,0.09,1.465,0.61,-0.309,...,15938,8.05,0.64,DA3.2,Gaia/VHS/unWISE
305.592991,-58.369372,16.36,0.06,16.7,0.17,-1.215,-2.368,-1.633,...,10458,8.28,0.78,DC?,Gaia/VHS/unWISE
305.668328,-58.981012,16.13,0.05,16.42,0.13,1.044,-1.385,-1.713,...,7671,8.11,0.66,...,Gaia/VHS/unWISE
305.827534,-6.337675,16.84,0.08,17.03,0.24,-0.51,-0.88,-0.634,...,11004,7.98,0.59,...,Gaia/VHS/unWISE
305.90375,-11.264358,15.18,0.04,15.32,0.08,-0.071,-1.242,-0.961,...,16403,7.98,0.6,DA,Gaia/VHS/unWISE
305.997926,-42.407072,15.66,0.05,15.86,0.11,0.205,-1.166,-1.1,...,26039,7.7,0.49,DA1.6,Gaia/VHS/unWISE
306.102246,-32.709025,16.66,0.07,16.64,0.19,-1.059,-0.309,0.17,...,15931,7.98,0.6,DA,Gaia/VHS/unWISE
306.178487,-12.697615,15.95,0.05,16.1,0.13,-0.228,-0.955,-0.72,...,21313,8.02,0.64,DA2.3,Gaia/SDSS/VHS/unWISE
306.346064,79.001311,16.47,0.05,16.51,0.11,1.588,1.023,0.02,...,25263,8.1,0.69,DA,Gaia/unWISE
306.627737,-50.344929,16.46,0.06,16.53,0.15,1.375,0.416,-0.261,...,13067,7.94,0.57,DA,Gaia/VHS/unWISE
306.836627,-47.400215,16.89,0.08,16.82,0.19,-1.344,-0.143,0.447,...,15301,7.95,0.59,DA,Gaia/VHS/unWISE
306.855095,48.97229,15.75,0.05,15.68,0.08,1.593,2.108,0.711,...,10890,8.01,0.61,DA4.6,Gaia/UHS/unWISE
307.158894,-6.145031,15.4,0.05,15.68,0.09,-0.066,-2.385,-1.959,...,11824,8.47,0.9,...,Gaia/VHS/unWISE
307.489281,-64.572252,15.62,0.05,15.79,0.09,0.282,-1.249,-1.19,...,7829,8.25,0.75,...,Gaia/VHS/unWISE
307.517893,7.494671,15.67,0.05,15.63,0.09,0.095,0.569,0.411,...,8807,8.22,0.73,DC5,Gaia/UHS/unWISE
307.541646,-56.768371,16.64,0.07,16.58,0.16,-0.548,0.2,0.432,...,9034,8.41,0.86,...,Gaia/VHS/unWISE
307.765907,-17.600519,16.35,0.07,16.18,0.14,0.768,1.634,1.051,...,8953,7.97,0.58,...,Gaia/VHS/unWISE
307.789013,-16.978033,14.58,0.04,14.65,0.06,-1.253,-2.488,-1.105,...,5461,7.9,0.52,DAZ,Gaia/VHS/unWISE
308.69915,-22.064757,16.65,0.07,16.55,0.18,-0.286,0.559,0.628,...,19934,7.87,0.55,DA,Gaia/VHS/unWISE
308.730601,-20.469662,15.77,0.05,15.95,0.12,-0.992,-2.04,-1.266,...,6704,7.8,0.48,...,Gaia/SDSS/VHS/unWISE
308.807542,18.988742,15.8,0.05,16.23,0.12,2.589,-1.604,-2.663,...,16210,7.4,0.38,DA2.6,Gaia/UHS/unWISE
309.462534,-28.965133,16.79,0.08,16.63,0.19,0.048,0.991,0.868,...,15293,8.64,1.01,DA,Gaia/VHS/unWISE
309.530614,63.245694,17.29,0.07,17.13,0.16,-1.645,0.272,1.011,...,22123,8.02,0.64,...,Gaia/unWISE
309.57081,-53.074459,14.94,0.04,15.04,0.07,-1.124,-1.843,-0.727,...,14914,7.38,0.37,DB,Gaia/VHS/unWISE
309.659236,-33.443194,15.18,0.04,15.29,0.08,-0.487,-1.202,-0.681,...,19004,7.97,0.61,DA2.6,Gaia/VHS/unWISE
309.67376,-36.820705,14.71,0.04,14.8,0.06,0.282,-0.666,-0.693,...,9554,8.05,0.63,DA5.0,Gaia/VHS/unWISE
309.768124,12.367385,16.61,0.07,16.86,0.2,0.09,-1.083,-1.03,...,11000,8.08,0.65,...,Gaia/UHS/unWISE
310.046953,-3.279115,15.86,0.05,15.94,0.11,-0.625,-0.859,-0.404,...,16124,8.0,0.62,...,Gaia/VHS/unWISE
310.085789,17.503151,16.34,0.06,16.72,0.17,0.196,-1.935,-1.844,...,14639,7.97,0.6,...,Gaia/UHS/unWISE
310.196437,-65.331301,15.84,0.05,15.89,0.1,-1.042,-1.119,-0.349,...,7396,7.97,0.57,...,Gaia/VHS/unWISE
310.302283,-58.065414,16.9,0.08,16.82,0.18,0.502,0.798,0.494,...,15462,8.02,0.63,DA,Gaia/VHS/unWISE
310.646439,-20.077062,13.14,0.04,13.16,0.04,-1.542,-1.349,0.089,...,19716,7.92,0.58,DA2.5,Gaia/VHS/unWISE
310.850065,11.326523,14.56,0.04,14.4,0.05,29.318,28.667,1.773,Mag,8394,7.22,0.29,...,Gaia/UHS/unWISE
311.091512,-68.090248,13.86,0.04,13.98,0.05,0.084,-1.166,-0.913,...,17004,8.49,0.92,DA3.0,Gaia/VHS/unWISE
311.143154,-78.700513,16.78,0.07,16.5,0.13,8.892,7.647,1.947,Mag,25996,7.35,0.41,...,Gaia/VHS/unWISE
311.201299,-24.149453,16.02,0.06,16.23,0.15,-0.703,-1.524,-1.036,...,11998,8.11,0.67,DB/sdBHe,Gaia/VHS/unWISE
311.222781,-43.488775,16.96,0.08,16.98,0.22,-0.032,0.061,0.068,...,17863,9.06,1.22,...,Gaia/VHS/unWISE
311.379943,15.445195,16.73,0.07,16.88,0.19,-0.148,-0.698,-0.578,...,12954,8.11,0.68,DA,Gaia/SDSS/UHS/unWISE
311.691229,-52.881566,17.05,0.08,17.09,0.23,-0.613,-0.3,-0.039,...,10889,7.96,0.58,...,Gaia/VHS/unWISE
311.796958,-63.337636,16.49,0.06,16.77,0.17,0.008,-1.236,-1.129,...,26088,8.46,0.92,DA1.8,Gaia/VHS/unWISE
312.076056,11.018682,16.69,0.07,16.82,0.19,3.348,1.041,-0.425,...,21204,8.5,0.93,...,Gaia/UHS/unWISE
312.15967,0.933655,16.65,0.07,16.76,0.2,2.798,0.889,-0.289,...,26327,7.4,0.41,DA,Gaia/SDSS/VHS/UKIDSS/UHS/unWISE
312.191022,13.565169,15.66,0.05,15.47,0.08,21.724,18.67,1.8,Mag,19364,7.85,0.54,...,Gaia/UHS/unWISE
312.194619,-69.597285,16.26,0.06,16.27,0.12,-1.049,-0.505,0.104,...,18407,7.98,0.61,DA,Gaia/VHS/unWISE
312.325521,-8.942703,15.78,0.05,15.75,0.1,-0.384,0.258,0.427,...,9747,8.19,0.72,...,Gaia/VHS/unWISE
312.36422,-43.479784,16.4,0.06,16.79,0.19,-2.465,-2.979,-1.785,...,7468,8.32,0.8,...,Gaia/VHS/unWISE
312.378284,-30.08453,15.66,0.05,15.76,0.11,-1.152,-1.441,-0.61,...,11732,8.12,0.68,...,Gaia/VHS/unWISE
312.443011,-21.912085,16.33,0.07,16.19,0.14,-1.104,0.616,1.078,...,24242,7.96,0.61,DA2.1,Gaia/VHS/unWISE
312.626562,-37.057064,15.91,0.05,15.73,0.1,0.397,1.851,1.298,...,6702,8.03,0.61,...,Gaia/VHS/unWISE
312.67819,-41.254684,15.6,0.05,15.64,0.09,0.84,0.242,-0.283,...,8086,7.42,0.35,...,Gaia/VHS/unWISE
312.701858,36.178946,16.16,0.06,16.15,0.11,6.492,4.46,0.254,...,19896,8.05,0.65,...,Gaia/unWISE
312.710472,-61.376929,15.79,0.05,15.95,0.1,0.938,-0.838,-1.211,...,6924,8.42,0.86,...,Gaia/VHS/unWISE
312.750603,-24.868538,14.77,0.04,14.91,0.07,-1.097,-2.461,-1.244,...,7530,8.07,0.64,DA,Gaia/VHS/unWISE
312.792373,-75.640037,16.59,0.06,17.01,0.19,2.458,-0.876,-1.753,...,23549,8.42,0.88,DA,Gaia/VHS/unWISE
313.056279,-25.071528,14.34,0.04,14.23,0.05,-3.214,-2.494,0.268,...,4916,7.85,0.49,...,Gaia/VHS/unWISE
313.070193,-22.108659,14.47,0.04,14.54,0.06,-0.23,-1.0,-0.616,...,8312,8.38,0.84,DC,Gaia/VHS/unWISE
313.264576,29.767416,15.93,0.05,15.84,0.09,0.364,1.314,0.862,...,15061,7.92,0.57,...,Gaia/UHS/unWISE
313.309549,-0.269349,16.37,0.07,16.44,0.16,-2.783,-1.622,-0.187,...,23620,7.96,0.61,...,Gaia/SDSS/VHS/UKIDSS/unWISE
313.428899,-4.995113,15.62,0.05,15.52,0.09,-0.2,1.147,1.048,...,11025,8.24,0.75,DZ,Gaia/SDSS/VHS/unWISE
313.594095,23.628488,17.11,0.09,16.57,0.15,-3.153,1.513,2.952,...,16992,8.17,0.72,...,Gaia/SDSS/UHS/unWISE
313.678648,-20.657157,15.9,0.05,16.08,0.13,-1.203,-1.613,-0.843,...,21191,9.08,1.23,DA2.3,Gaia/VHS/unWISE
313.694502,24.45812,16.12,0.05,16.35,0.13,-0.323,-1.614,-1.256,...,12416,8.15,0.7,...,Gaia/SDSS/UHS/unWISE
313.857313,-22.95595,15.85,0.05,16.05,0.13,0.555,-0.892,-1.049,...,17612,8.35,0.83,...,Gaia/VHS/unWISE
313.860812,10.426923,16.46,0.06,16.32,0.13,0.802,1.59,0.978,...,13233,8.04,0.63,...,Gaia/SDSS/UHS/unWISE
313.912258,-17.668445,15.4,0.05,15.45,0.09,0.931,0.36,-0.23,...,16364,8.29,0.8,DA,Gaia/SDSS/VHS/unWISE
314.028675,-24.359834,16.47,0.07,16.42,0.16,-1.705,-0.404,0.41,...,17661,7.92,0.57,...,Gaia/VHS/unWISE
314.210659,6.363653,16.11,0.06,16.17,0.12,3.551,1.766,-0.257,...,9521,7.64,0.43,...,Gaia/SDSS/UHS/unWISE
314.366647,58.452133,17.12,0.07,16.91,0.15,-2.364,0.189,1.345,...,19886,8.11,0.69,...,Gaia/UHS/unWISE
314.687629,7.560951,16.21,0.06,16.22,0.12,0.693,0.704,0.261,...,26840,8.39,0.87,DA,Gaia/SDSS/UHS/unWISE
314.694677,3.530697,16.75,0.07,16.66,0.18,3.499,2.431,0.629,...,33648,7.54,0.46,DA1.0,Gaia/UHS/unWISE
314.709735,-62.654173,16.56,0.06,16.98,0.2,-0.583,-2.132,-1.759,...,10689,8.02,0.61,...,Gaia/VHS/unWISE
315.090302,34.439636,15.85,0.05,16.2,0.11,-0.9,-3.124,-2.245,...,11392,8.15,0.7,DB5,Gaia/UHS/unWISE
315.14471,21.382635,14.19,0.04,13.51,0.04,27.199,36.811,7.609,"Mag, Color",25324,8.07,0.67,...,Gaia/UHS/unWISE
315.190206,-45.309229,16.12,0.06,16.41,0.14,2.202,-0.454,-1.407,...,31585,7.7,0.51,DA,Gaia/VHS/unWISE
315.292128,-5.464316,15.76,0.05,15.87,0.11,0.701,-0.174,-0.521,...,42385,7.82,0.59,DBA,Gaia/SDSS/VHS/unWISE
315.305809,8.586031,15.83,0.05,15.96,0.11,0.706,-0.375,-0.693,...,35509,7.86,0.59,DA1.3,Gaia/SDSS/UHS/unWISE
315.397367,15.185049,16.27,0.06,16.17,0.12,2.207,2.582,1.041,...,29359,7.93,0.61,...,Gaia/UHS/unWISE
315.435594,31.809572,15.03,0.04,15.13,0.06,-0.923,-1.669,-0.707,...,10280,8.24,0.75,DQ5,Gaia/UHS/unWISE
315.538296,15.73854,17.04,0.08,17.05,0.22,2.122,0.969,0.042,...,13199,8.03,0.63,...,Gaia/SDSS/UHS/unWISE
315.551678,24.961114,15.21,0.04,15.26,0.07,-1.137,-1.784,-0.698,...,6009,8.13,0.67,DA7.8,Gaia/SDSS/UHS/unWISE
315.593245,-48.463479,14.61,0.04,14.75,0.06,1.242,-0.42,-1.125,...,8837,7.64,0.43,DAwk,Gaia/VHS/unWISE
315.845077,-38.471883,16.91,0.08,16.97,0.23,3.894,1.56,-0.061,...,23590,7.7,0.52,DA,Gaia/VHS/unWISE
316.219535,23.555367,16.1,0.05,16.18,0.11,0.044,-0.484,-0.437,...,11250,7.99,0.6,DA4.5,Gaia/SDSS/UHS/unWISE
316.309271,-76.503735,16.91,0.07,16.84,0.17,6.054,3.789,0.616,...,26389,7.74,0.51,...,Gaia/VHS/unWISE
316.349765,-32.792558,15.63,0.05,15.58,0.09,-0.39,0.14,0.337,...,6996,7.99,0.58,...,Gaia/VHS/unWISE
316.586296,4.66007,15.86,0.05,16.0,0.11,0.024,-1.087,-0.939,...,6915,7.96,0.57,...,Gaia/SDSS/UHS/unWISE
316.634048,-39.599924,14.64,0.04,14.8,0.06,-0.31,-2.115,-1.432,...,7826,8.14,0.68,DA6.5,Gaia/VHS/unWISE
316.695297,1.109312,15.62,0.05,15.83,0.1,-0.718,-2.451,-1.698,...,6069,7.95,0.56,...,Gaia/SDSS/VHS/UKIDSS/UHS/unWISE
316.937625,7.678484,15.56,0.05,15.64,0.09,-0.943,-1.405,-0.606,...,7152,8.05,0.62,DA,Gaia/SDSS/UHS/unWISE
317.083816,9.921015,17.03,0.08,17.06,0.23,2.094,0.887,0.006,...,17441,8.02,0.63,...,Gaia/SDSS/UHS/unWISE
317.464314,42.951349,15.55,0.05,15.69,0.09,3.191,1.176,-0.895,...,12252,8.08,0.66,DC5,Gaia/unWISE
317.468728,65.122863,16.0,0.05,15.74,0.07,0.334,3.426,2.48,...,22381,8.44,0.9,DAH,Gaia/unWISE
317.553155,25.06128,17.13,0.08,16.88,0.19,-0.279,1.235,1.226,...,14134,7.93,0.57,...,Gaia/UHS/unWISE
317.744197,-6.715584,17.31,0.11,16.97,0.24,-1.757,0.683,1.386,...,22868,7.87,0.56,DA,Gaia/SDSS/VHS/unWISE
317.943526,1.348207,15.85,0.05,15.86,0.11,-2.002,-1.156,0.102,...,16196,7.97,0.6,DA,Gaia/SDSS/VHS/UKIDSS/UHS/unWISE
318.169706,-29.3723,15.12,0.04,15.27,0.08,-0.554,-1.67,-1.023,...,10300,8.29,0.78,DC,Gaia/VHS/unWISE
318.184113,50.104898,14.02,0.04,14.1,0.05,0.198,-0.432,-0.451,...,35258,7.92,0.62,DA1.3,Gaia/unWISE
318.209862,-8.115032,17.25,0.1,16.78,0.21,2.828,3.87,2.043,...,18644,7.35,0.38,...,Gaia/SDSS/VHS/unWISE
318.242211,6.372232,16.27,0.06,16.21,0.12,-0.549,0.341,0.574,...,10638,8.26,0.76,...,Gaia/SDSS/UHS/unWISE
318.328222,-81.82188,13.5,0.04,13.56,0.04,0.705,0.084,-0.426,...,10131,8.27,0.77,DA4.8,Gaia/VHS/unWISE
318.366882,72.137598,15.78,0.05,15.91,0.08,2.39,0.642,-0.925,...,10556,7.26,0.31,...,Gaia/unWISE
318.371913,7.451669,14.95,0.04,15.03,0.06,-1.226,-2.134,-0.884,...,6318,7.92,0.54,DA,Gaia/SDSS/UHS/unWISE
318.412763,71.817044,16.65,0.06,16.52,0.11,-2.36,-0.153,1.159,...,42574,8.38,0.89,...,Gaia/unWISE
318.424821,-25.642032,16.37,0.07,16.85,0.23,1.155,-1.484,-1.787,...,10343,8.17,0.71,...,Gaia/VHS/unWISE
318.441866,26.357616,14.13,0.04,14.22,0.05,16.747,14.284,-0.738,Mag,8650,8.33,0.81,DA5.8,Gaia/UHS/unWISE
318.668564,13.576122,15.84,0.05,15.82,0.1,-0.686,-0.108,0.294,...,8762,8.28,0.77,...,Gaia/UHS/unWISE
318.780818,-7.693389,16.91,0.08,16.64,0.18,-0.618,1.209,1.358,...,10866,8.42,0.87,...,Gaia/SDSS/VHS/unWISE
319.203532,-36.875988,16.74,0.07,16.79,0.19,-2.289,-1.166,-0.125,...,10729,8.16,0.7,...,Gaia/VHS/unWISE
319.32743,67.74778,16.42,0.05,16.47,0.11,-0.348,-0.387,-0.141,...,15636,8.07,0.66,DA3.6,Gaia/unWISE
319.354607,-37.408306,16.61,0.07,16.93,0.22,-0.781,-1.55,-1.169,...,23147,7.88,0.57,DA2.1,Gaia/VHS/unWISE
319.389647,1.263655,16.44,0.06,16.75,0.19,-0.222,-1.429,-1.227,...,24719,7.82,0.54,DA1.9,Gaia/SDSS/VHS/UKIDSS/UHS/unWISE
319.441176,61.714268,16.17,0.05,16.32,0.11,1.521,-0.248,-1.022,...,8116,7.88,0.53,...,Gaia/unWISE
319.671013,-38.578708,15.6,0.05,15.56,0.09,-0.393,0.164,0.362,...,7454,7.97,0.57,...,Gaia/VHS/unWISE
319.747094,24.13524,16.83,0.07,16.75,0.18,0.153,0.655,0.516,...,10117,8.06,0.64,...,Gaia/UHS/unWISE
319.862582,-3.001113,16.38,0.06,16.54,0.17,1.618,-0.061,-0.752,...,8722,7.55,0.39,...,Gaia/SDSS/VHS/unWISE
319.897771,72.40139,17.08,0.07,17.07,0.16,-0.543,-0.049,0.208,...,19288,8.14,0.71,...,Gaia/unWISE
319.901324,22.381855,15.8,0.05,16.04,0.11,-0.678,-2.5,-1.776,...,6442,7.95,0.56,...,Gaia/UHS/unWISE
320.012352,15.448384,16.4,0.06,16.4,0.14,-1.156,-0.515,0.107,...,9742,8.43,0.87,...,Gaia/UHS/unWISE
320.175688,58.322556,15.37,0.04,15.34,0.07,-0.728,-0.079,0.403,...,8195,8.01,0.6,DA6.2,Gaia/UHS/unWISE
320.294958,-6.99949,17.41,0.11,16.91,0.23,-2.445,1.021,2.06,...,23326,7.94,0.6,DA,Gaia/SDSS/VHS/unWISE
320.387932,67.411118,16.81,0.06,16.72,0.13,2.511,2.422,0.791,...,21989,8.14,0.71,...,Gaia/unWISE
320.448726,-1.510028,15.4,0.05,15.5,0.08,-0.047,-1.136,-0.897,...,6533,8.05,0.62,DA,Gaia/SDSS/VHS/unWISE
320.487713,-15.875343,16.48,0.07,16.27,0.15,5.275,4.472,1.288,...,12713,8.02,0.62,DA,Gaia/VHS/unWISE
320.52423,-38.643243,14.81,0.04,14.86,0.06,-4.094,-4.686,-0.985,...,5126,7.79,0.46,DC,Gaia/VHS/unWISE
320.551117,4.230656,14.82,0.04,14.85,0.06,-2.22,-3.02,-0.919,...,4964,7.8,0.47,DA9,Gaia/SDSS/UHS/unWISE
320.584804,25.074169,16.62,0.07,16.93,0.21,-0.226,-1.471,-1.276,...,12909,7.92,0.56,...,Gaia/UHS/unWISE
320.632882,66.01184,16.03,0.05,16.06,0.09,-1.668,-1.243,-0.043,...,11327,8.2,0.72,...,Gaia/unWISE
320.775476,19.283934,16.52,0.06,16.58,0.16,1.89,0.75,-0.195,...,9628,8.02,0.61,...,Gaia/SDSS/UHS/unWISE
320.794577,-39.10811,16.8,0.07,16.82,0.19,-0.283,-0.091,0.037,...,17388,7.99,0.61,DA,Gaia/VHS/unWISE
320.797087,19.072286,14.59,0.04,14.63,0.05,2.665,1.975,-0.264,...,7709,7.1,0.26,...,Gaia/SDSS/UHS/unWISE
320.979668,34.338166,16.24,0.06,16.25,0.12,0.12,0.251,0.152,...,36075,7.23,0.4,...,Gaia/UHS/unWISE
321.082404,85.946076,15.85,0.05,15.99,0.08,2.441,0.57,-0.958,...,17732,7.97,0.6,...,Gaia/unWISE
321.376509,-46.510363,16.71,0.07,16.94,0.22,-1.111,-1.337,-0.83,...,15969,8.16,0.71,DA,Gaia/VHS/unWISE
321.472577,-55.516038,16.64,0.07,16.52,0.15,0.319,1.234,0.928,...,26510,7.97,0.62,DA,Gaia/VHS/unWISE
321.508099,-42.414663,14.38,0.04,14.36,0.05,-2.331,-2.329,-0.188,...,5510,7.64,0.41,...,Gaia/VHS/unWISE
321.610063,-22.732215,15.82,0.05,16.01,0.12,-1.423,-2.018,-1.058,...,15380,8.15,0.71,DA,Gaia/VHS/unWISE
321.671907,-20.684547,15.72,0.05,15.19,0.08,15.584,18.39,4.629,"Mag, Color",16491,7.96,0.59,DA,Gaia/VHS/unWISE
321.70805,-68.212128,16.89,0.07,17.0,0.2,2.005,0.442,-0.403,...,16808,7.62,0.45,DA/sdB?,Gaia/VHS/unWISE
322.029462,-58.558832,16.8,0.07,16.97,0.2,0.017,-0.627,-0.583,...,23006,7.94,0.6,DA,Gaia/VHS/unWISE
322.39644,0.225473,15.16,0.04,15.33,0.08,2.723,0.376,-1.296,...,8908,7.26,0.3,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
322.54917,-27.074393,16.36,0.06,16.56,0.18,3.104,0.457,-0.863,...,9506,7.98,0.59,...,Gaia/VHS/unWISE
322.624367,-18.709815,17.08,0.09,16.77,0.21,-3.03,0.045,1.378,...,12901,7.96,0.59,DA,Gaia/VHS/unWISE
322.667672,-50.778034,16.8,0.07,16.59,0.16,-0.087,1.314,1.198,...,11915,8.02,0.62,...,Gaia/VHS/unWISE
322.87902,-78.247159,16.25,0.06,16.57,0.14,-1.263,-2.736,-1.849,...,8347,8.08,0.64,...,Gaia/VHS/unWISE
322.937623,35.201177,15.84,0.05,15.92,0.1,0.162,-0.376,-0.404,...,13663,8.18,0.72,...,Gaia/UHS/unWISE
323.069416,0.254117,15.15,0.04,15.19,0.07,-2.86,-2.418,-0.191,...,13295,7.96,0.59,DB4,Gaia/SDSS/VHS/UKIDSS/unWISE
323.396267,-4.539971,15.2,0.05,15.26,0.08,-2.575,-2.283,-0.322,...,16620,7.82,0.52,DB4,Gaia/SDSS/VHS/unWISE
323.52356,29.333706,16.45,0.06,16.23,0.12,4.015,4.419,1.587,...,14322,7.9,0.56,...,Gaia/UHS/unWISE
323.601533,36.921704,15.66,0.05,15.74,0.09,-1.1,-1.481,-0.572,...,7440,8.1,0.65,DA6.8,Gaia/UHS/unWISE
323.683983,-60.044126,17.33,0.1,17.11,0.23,-0.759,0.684,0.943,...,13620,8.29,0.79,...,Gaia/VHS/unWISE
323.711472,9.922079,16.1,0.05,16.01,0.11,2.008,2.13,0.735,...,13056,7.96,0.59,DAZ,Gaia/SDSS/UHS/unWISE
323.873397,-8.902642,16.86,0.08,16.81,0.21,2.618,1.476,0.287,...,13668,7.96,0.59,...,Gaia/VHS/unWISE
323.919534,5.086985,17.03,0.08,16.78,0.19,3.958,3.382,1.271,...,20789,8.46,0.91,...,Gaia/SDSS/UHS/unWISE
324.045809,-47.529745,16.76,0.07,16.84,0.19,-1.066,-0.674,-0.17,...,24244,8.14,0.72,DA,Gaia/VHS/unWISE
324.06944,-13.310196,13.59,0.04,13.67,0.04,0.403,-0.498,-0.64,...,9996,7.75,0.47,DA5.0,Gaia/VHS/unWISE
324.150064,22.075936,15.07,0.04,15.19,0.07,-0.236,-1.3,-0.873,...,17932,7.99,0.62,DA2.6,Gaia/UHS/unWISE
324.163038,-36.40065,16.33,0.06,16.18,0.13,2.224,2.602,1.128,...,23253,7.89,0.57,DA1.9,Gaia/VHS/unWISE
324.30217,47.583176,16.0,0.05,15.76,0.09,9.652,9.975,2.2,Mag,21034,8.43,0.89,...,Gaia/unWISE
324.338474,-38.143992,15.67,0.05,15.72,0.1,-0.15,-0.591,-0.41,...,7026,8.39,0.84,...,Gaia/VHS/unWISE
324.705383,-40.690821,14.14,0.04,14.23,0.05,0.311,-0.542,-0.611,...,19460,8.07,0.67,DA,Gaia/VHS/unWISE
324.98908,-12.763903,15.89,0.05,15.87,0.11,-1.397,-0.659,0.181,...,7766,8.36,0.82,...,Gaia/VHS/unWISE
325.262748,9.395472,15.62,0.05,15.76,0.1,-0.075,-1.115,-0.893,...,9361,7.86,0.52,DA,Gaia/SDSS/UHS/unWISE
325.356812,-48.832075,14.94,0.04,15.04,0.07,-0.518,-1.369,-0.74,...,15256,8.02,0.63,DA,Gaia/VHS/unWISE
325.368833,11.772868,16.28,0.06,16.32,0.13,0.364,0.071,-0.114,...,15224,7.9,0.56,DA3.1,Gaia/SDSS/UHS/unWISE
325.488923,-33.008766,13.89,0.04,13.92,0.05,-1.995,-2.086,-0.186,...,7579,8.19,0.71,DZ7,Gaia/VHS/unWISE
325.516753,22.874258,15.77,0.05,15.82,0.09,0.745,0.232,-0.227,...,10185,8.26,0.77,DZ,Gaia/SDSS/UHS/unWISE
325.537,13.478572,15.75,0.05,15.77,0.1,-0.156,-0.302,-0.164,...,7456,7.94,0.56,DA6.6,Gaia/UHS/unWISE
325.552483,32.347775,16.29,0.06,16.25,0.12,0.793,1.099,0.536,...,34302,7.31,0.41,...,Gaia/UHS/unWISE
325.849907,-17.903739,16.54,0.07,16.38,0.16,-0.082,1.038,0.951,...,13726,7.51,0.4,DA,Gaia/VHS/unWISE
325.850315,-6.997059,14.24,0.04,14.29,0.05,-0.242,-0.729,-0.387,...,8981,8.44,0.88,...,Gaia/SDSS/VHS/unWISE
325.927492,-18.192326,15.89,0.05,15.89,0.11,-0.228,0.09,0.197,...,13956,7.89,0.55,DA,Gaia/VHS/unWISE
326.349398,35.536448,16.79,0.07,17.11,0.22,-1.944,-2.034,-1.16,...,24158,7.87,0.56,DA1.9,Gaia/UHS/unWISE
326.532729,-54.347229,16.78,0.08,16.82,0.2,-0.021,-0.063,-0.048,...,9954,7.99,0.6,...,Gaia/VHS/unWISE
326.636225,15.844725,15.92,0.05,15.86,0.1,-0.232,0.451,0.504,...,7590,7.31,0.31,DA5.5,Gaia/SDSS/UHS/unWISE
327.078979,0.658893,16.39,0.06,16.52,0.16,-0.275,-0.6,-0.417,...,26923,7.86,0.57,...,Gaia/SDSS/VHS/UKIDSS/unWISE
327.227097,-35.580484,16.13,0.06,15.81,0.1,2.908,5.02,2.488,...,11712,8.43,0.88,DA,Gaia/VHS/unWISE
327.367544,86.247591,16.06,0.05,16.18,0.09,14.6,9.242,-0.626,Mag,23252,7.56,0.45,...,Gaia/unWISE
327.478575,28.282893,14.89,0.04,15.03,0.06,-1.418,-2.514,-1.056,...,11710,8.1,0.67,DB4.5,Gaia/SDSS/UHS/unWISE
327.558695,31.879968,16.59,0.07,16.62,0.15,9.524,4.958,-0.029,...,16142,8.1,0.67,...,Gaia/UHS/unWISE
327.66893,30.593656,16.19,0.06,16.53,0.15,-0.807,-2.453,-1.834,...,11753,7.95,0.58,...,Gaia/UHS/unWISE
327.81109,16.756376,16.33,0.06,16.35,0.14,1.998,1.145,0.044,...,15611,7.5,0.41,DA,Gaia/SDSS/UHS/unWISE
327.915776,-28.948659,16.28,0.06,16.29,0.14,-0.36,-0.12,0.064,...,11814,7.96,0.58,DA4.3,Gaia/VHS/unWISE
327.930771,-5.046703,15.81,0.05,15.97,0.12,-1.508,-1.937,-0.925,...,11996,8.18,0.72,DAB,Gaia/SDSS/VHS/unWISE
328.012464,37.439092,15.45,0.05,15.63,0.08,0.313,-1.438,-1.352,...,11766,8.12,0.68,DA3.7,Gaia/UHS/unWISE
328.049661,-63.544378,16.32,0.06,16.35,0.13,-0.434,-0.309,-0.057,...,11693,7.94,0.57,DA,Gaia/VHS/unWISE
328.084762,-6.206026,16.81,0.08,16.45,0.16,1.893,3.341,1.99,...,12260,7.9,0.55,...,Gaia/SDSS/VHS/unWISE
328.105812,2.387477,13.37,0.04,13.44,0.04,-0.267,-0.759,-0.367,...,18056,8.02,0.63,DA2.8,Gaia/SDSS/UHS/unWISE
328.124234,34.128899,15.73,0.05,15.81,0.09,0.205,-0.304,-0.366,...,18538,7.97,0.61,DA2.7,Gaia/UHS/unWISE
328.225832,-72.118972,15.97,0.05,16.01,0.1,5.728,3.666,-0.114,...,8963,7.91,0.55,...,Gaia/VHS/unWISE
328.258605,-38.296244,15.59,0.05,15.62,0.09,0.881,0.243,-0.298,...,6505,7.93,0.55,...,Gaia/VHS/unWISE
328.366869,43.534028,16.35,0.06,16.13,0.11,2.31,3.586,1.707,...,18198,7.97,0.6,...,Gaia/UHS/unWISE
328.375523,2.386625,17.13,0.09,16.77,0.2,0.751,2.361,1.757,...,25330,7.53,0.45,DA1.2,Gaia/SDSS/UHS/unWISE
328.671962,-4.305097,16.32,0.06,16.37,0.15,0.227,-0.028,-0.13,...,18919,7.45,0.41,DA2.4,Gaia/SDSS/VHS/unWISE
328.722636,-30.488577,15.74,0.05,15.87,0.11,-1.018,-1.314,-0.579,...,29647,8.31,0.82,DA1.7,Gaia/VHS/unWISE
328.753384,-27.843226,14.78,0.04,14.74,0.06,-1.357,-1.127,0.014,...,5469,7.99,0.58,DC,Gaia/VHS/unWISE
328.763388,76.169309,16.48,0.05,16.1,0.09,4.866,7.523,3.112,Color,12003,8.3,0.8,...,Gaia/unWISE
328.950778,82.122561,16.87,0.06,16.67,0.12,-1.039,1.045,1.437,...,18805,8.32,0.82,DA,Gaia/unWISE
329.077994,33.229053,17.15,0.09,16.92,0.2,0.033,1.373,1.212,...,23682,7.9,0.58,...,Gaia/UHS/unWISE
329.139424,-21.79745,16.58,0.07,16.63,0.19,0.545,0.07,-0.16,...,9117,8.57,0.96,...,Gaia/VHS/unWISE
329.374697,-5.865631,16.59,0.07,16.42,0.15,1.179,1.956,1.15,...,33438,7.78,0.55,DA1.4,Gaia/SDSS/VHS/unWISE
329.409504,-51.010467,13.86,0.04,13.91,0.05,-5.842,-6.176,-0.631,...,6591,8.01,0.59,DQ7,Gaia/VHS/unWISE
329.599551,-58.89816,15.43,0.05,15.09,0.06,7.837,10.866,3.304,"Mag, Color",11688,8.01,0.61,DA,Gaia/VHS/unWISE
329.946193,29.61129,16.13,0.05,16.13,0.11,1.074,1.013,0.295,...,33659,7.25,0.4,DA,Gaia/SDSS/UHS/unWISE
330.015017,33.24755,17.13,0.08,16.87,0.18,2.435,2.86,1.409,...,24594,7.39,0.41,...,Gaia/UHS/unWISE
330.080638,-42.926809,16.02,0.05,16.05,0.11,-0.326,-0.316,-0.096,...,9778,8.01,0.6,...,Gaia/VHS/unWISE
330.18737,-57.190055,15.05,0.04,15.1,0.07,-0.869,-1.266,-0.445,...,7104,8.09,0.65,DAZ,Gaia/VHS/unWISE
330.308432,-22.120905,16.4,0.07,16.05,0.13,1.672,3.712,2.295,...,21352,8.33,0.83,...,Gaia/VHS/unWISE
330.400135,32.391085,17.23,0.09,16.97,0.2,-1.013,0.815,1.182,...,13521,7.57,0.42,...,Gaia/UHS/unWISE
330.559027,38.812106,15.64,0.05,15.77,0.09,1.743,0.176,-0.844,...,9562,7.99,0.59,DA,Gaia/UHS/unWISE
330.57227,-39.291301,16.76,0.07,16.96,0.22,-0.777,-1.09,-0.721,...,9621,7.98,0.58,...,Gaia/VHS/unWISE
330.586777,-16.576995,16.48,0.07,16.45,0.18,0.616,0.605,0.283,...,19232,7.96,0.6,DA,Gaia/VHS/unWISE
330.652028,42.003054,17.14,0.08,17.19,0.22,-1.778,-0.915,-0.12,...,12362,7.45,0.38,...,Gaia/UHS/unWISE
330.695968,-41.579484,17.16,0.09,16.95,0.21,-1.639,0.255,0.935,...,14435,7.82,0.51,...,Gaia/VHS/unWISE
330.724256,2.627359,15.48,0.05,15.33,0.08,-0.674,0.626,0.905,...,5764,8.2,0.71,...,Gaia/SDSS/UKIDSS/unWISE
330.754029,-49.945744,16.88,0.08,16.78,0.2,0.333,0.755,0.537,...,14139,7.85,0.53,...,Gaia/VHS/unWISE
330.847763,42.121335,17.2,0.08,16.38,0.12,4.211,9.557,5.173,Color,23985,7.48,0.43,...,Gaia/UHS/unWISE
331.078003,-75.223587,14.71,0.04,14.82,0.06,-0.462,-1.494,-0.828,...,9002,8.64,1.01,DA5.7,Gaia/VHS/unWISE
331.188994,-22.603693,16.19,0.06,16.02,0.13,0.515,1.736,1.229,...,11718,8.05,0.63,DH,Gaia/VHS/unWISE
331.303399,-46.180975,16.39,0.06,16.3,0.13,7.489,5.213,0.668,Mag,10002,7.55,0.4,...,Gaia/VHS/unWISE
331.46693,-66.992654,15.24,0.04,15.18,0.07,-0.816,-0.598,0.048,...,5261,7.84,0.49,...,Gaia/VHS/unWISE
331.510061,-0.775833,16.62,0.07,16.66,0.19,-0.827,-0.408,-0.023,...,18842,8.04,0.65,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
331.560843,47.147347,15.99,0.05,16.38,0.12,-0.08,-2.881,-2.466,...,15307,8.0,0.61,...,Gaia/UHS/unWISE
331.569111,-63.033549,16.27,0.06,16.2,0.12,1.823,1.793,0.571,...,10699,7.41,0.36,DA,Gaia/VHS/unWISE
331.716371,-12.630808,15.92,0.06,15.92,0.12,0.224,0.268,0.113,...,9006,7.76,0.47,...,Gaia/VHS/unWISE
331.752919,-48.297211,16.47,0.06,16.45,0.14,-1.045,-0.182,0.342,...,21540,7.95,0.6,DA2.2,Gaia/VHS/unWISE
331.816926,7.310263,16.29,0.06,16.19,0.13,3.731,3.203,0.892,...,23383,7.92,0.59,DA2.0,Gaia/SDSS/UHS/unWISE
331.966079,34.47925,15.06,0.04,15.09,0.06,0.701,0.527,-0.035,...,10181,8.02,0.61,...,Gaia/UHS/unWISE
332.116711,22.609804,16.92,0.08,16.98,0.21,-0.61,-0.394,-0.117,...,11574,8.05,0.64,DB,Gaia/SDSS/UHS/unWISE
332.123463,-13.686787,15.9,0.05,15.9,0.11,-0.359,0.139,0.307,...,25226,8.26,0.79,DA1.9,Gaia/VHS/unWISE
332.156667,23.057215,16.83,0.07,16.93,0.2,-0.759,-0.692,-0.329,...,16257,7.99,0.61,...,Gaia/SDSS/UHS/unWISE
332.374141,-10.451667,17.17,0.1,16.82,0.22,0.434,1.845,1.462,...,11962,7.53,0.4,...,Gaia/VHS/unWISE
332.445512,-35.831143,16.96,0.08,16.74,0.19,4.237,3.337,1.118,...,15981,7.92,0.57,...,Gaia/VIKING/unWISE
332.447394,14.497501,14.82,0.04,14.95,0.06,0.063,-1.396,-1.123,...,7613,8.15,0.69,DA6.6,Gaia/SDSS/UHS/unWISE
332.72057,-4.927843,15.58,0.05,15.9,0.11,1.259,-1.843,-2.228,...,7536,7.4,0.34,...,Gaia/SDSS/VHS/unWISE
333.037268,61.485046,15.57,0.04,15.71,0.08,2.379,0.392,-1.119,...,7817,7.46,0.36,...,Gaia/unWISE
333.075814,-9.029551,16.77,0.08,16.68,0.2,-1.408,-0.062,0.541,...,10993,8.34,0.82,...,Gaia/SDSS/VHS/unWISE
333.075943,-14.495714,14.34,0.04,14.47,0.06,1.846,0.103,-1.123,...,7774,7.36,0.33,DA+DA,Gaia/VHS/unWISE
333.223061,23.63339,16.71,0.07,16.44,0.14,-1.172,1.365,1.77,...,22678,8.32,0.82,DA,Gaia/SDSS/UHS/unWISE
333.562227,-28.828653,16.94,0.09,16.73,0.21,1.669,1.921,1.025,...,19685,7.82,0.53,DB,Gaia/VIKING/unWISE
333.778471,31.976905,16.23,0.06,16.85,0.18,-1.461,-3.82,-2.982,...,7164,8.06,0.63,DA6.8,Gaia/SDSS/UHS/unWISE
334.132864,28.529432,17.36,0.1,17.08,0.22,-0.627,1.037,1.207,...,16948,7.91,0.57,...,Gaia/SDSS/UHS/unWISE
334.45089,37.131202,14.93,0.04,14.91,0.06,-2.806,-3.961,-1.197,...,4404,7.84,0.48,DC,Gaia/UHS/unWISE
334.504143,39.144621,15.79,0.05,16.0,0.1,2.278,-0.222,-1.423,...,9431,8.24,0.75,DZ5,Gaia/SDSS/UHS/unWISE
334.651259,-20.210865,15.81,0.05,15.75,0.1,2.255,2.087,0.532,...,12420,7.56,0.41,DA,Gaia/VHS/unWISE
334.674235,39.861947,16.55,0.06,16.67,0.15,0.086,-0.599,-0.571,...,9082,8.36,0.83,...,Gaia/SDSS/UHS/unWISE
334.679422,3.31726,15.9,0.05,15.8,0.1,7.546,6.02,0.87,Mag,8771,8.02,0.61,...,Gaia/SDSS/UKIDSS/unWISE
334.714039,48.657866,15.17,0.04,15.2,0.06,-0.043,-0.372,-0.26,...,7168,7.75,0.46,DA8.3,Gaia/UHS/unWISE
334.715208,-7.381832,16.48,0.07,16.58,0.18,-0.287,-0.569,-0.397,...,10384,8.04,0.63,...,Gaia/SDSS/VHS/unWISE
334.73827,16.115815,16.44,0.06,16.44,0.15,0.769,0.554,0.14,...,15980,7.48,0.4,DA,Gaia/UHS/unWISE
335.350105,-26.848189,14.8,0.04,14.63,0.06,3.065,5.023,1.844,...,11437,7.67,0.45,DA,Gaia/VHS/unWISE
335.356364,-41.424854,15.38,0.04,15.52,0.08,-0.576,-1.657,-0.997,...,10132,7.97,0.59,DA5.0,Gaia/VHS/unWISE
335.439582,24.428384,17.05,0.08,17.1,0.23,-0.689,-0.383,-0.086,...,19123,8.17,0.72,...,Gaia/SDSS/UHS/unWISE
335.558538,-34.584353,16.65,0.07,16.79,0.2,-1.19,-1.053,-0.499,...,8920,7.86,0.52,...,Gaia/VIKING/unWISE
335.645848,-15.703907,16.34,0.07,16.35,0.16,6.395,3.345,0.094,...,12538,8.04,0.63,...,Gaia/VHS/unWISE
335.684238,-6.298883,16.43,0.07,16.52,0.18,-0.905,-0.789,-0.333,...,16030,8.02,0.62,DA,Gaia/SDSS/VHS/unWISE
335.75692,22.025204,16.46,0.06,16.37,0.14,-0.911,0.319,0.727,...,18990,8.39,0.86,DA,Gaia/SDSS/UHS/unWISE
335.807949,13.649107,16.36,0.06,16.31,0.14,-0.049,0.602,0.551,...,23006,8.4,0.87,DA2.1,Gaia/SDSS/UHS/unWISE
336.003937,21.969211,16.26,0.06,16.63,0.16,-0.067,-2.122,-1.896,...,8225,8.03,0.61,...,Gaia/SDSS/UHS/unWISE
336.072595,-16.263551,15.52,0.05,15.25,0.08,5.414,7.183,2.419,Mag,9867,8.1,0.66,DAZ,Gaia/VHS/unWISE
336.424596,18.588234,16.05,0.05,16.14,0.12,-0.272,-0.75,-0.508,...,7792,8.3,0.79,...,Gaia/SDSS/UHS/unWISE
336.686056,39.020498,16.62,0.06,16.05,0.1,1.158,6.232,4.341,Color,30083,7.62,0.47,DA,Gaia/SDSS/UHS/unWISE
336.68754,-44.286038,16.8,0.07,16.87,0.19,-0.903,-0.64,-0.205,...,15033,7.92,0.57,...,Gaia/VHS/unWISE
336.892665,-60.195288,15.97,0.05,16.02,0.1,-0.861,-0.747,-0.161,...,18208,8.02,0.63,DA,Gaia/VHS/unWISE
336.912881,-56.144363,16.31,0.06,16.34,0.13,0.685,0.462,0.068,...,20905,7.95,0.6,...,Gaia/VHS/unWISE
337.008425,12.125739,15.67,0.05,15.73,0.1,-2.251,-2.015,-0.431,...,7590,8.28,0.77,DZ,Gaia/SDSS/UHS/unWISE
337.115944,17.901226,16.64,0.07,16.86,0.2,-1.289,-1.471,-0.859,...,14076,7.95,0.58,...,Gaia/SDSS/UHS/unWISE
337.143702,-6.205153,15.75,0.05,15.9,0.11,-0.159,-1.34,-1.069,...,7085,7.97,0.57,...,Gaia/SDSS/VHS/unWISE
337.214862,-45.850065,16.79,0.07,16.89,0.19,-0.544,-0.657,-0.376,...,13081,8.06,0.64,...,Gaia/VHS/unWISE
337.242708,-31.0986,15.75,0.05,15.8,0.1,0.523,0.083,-0.21,...,11686,8.01,0.61,D,Gaia/VIKING/unWISE
337.284958,6.379408,15.29,0.04,15.42,0.08,-0.176,-1.122,-0.805,...,17348,7.8,0.51,DA3.1,Gaia/SDSS/UKIDSS/unWISE
337.331044,-44.694743,14.73,0.04,14.84,0.06,-0.447,-1.387,-0.773,...,13754,7.91,0.56,DA,Gaia/VHS/unWISE
337.492265,30.402282,14.71,0.04,14.55,0.05,22.421,22.328,1.8,Mag,10073,7.51,0.39,DA,Gaia/SDSS/UHS/unWISE
337.619561,-0.39191,15.18,0.04,15.32,0.08,0.447,-0.92,-1.007,...,9484,7.87,0.53,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
337.746869,22.915085,15.6,0.05,15.61,0.08,-0.002,-0.342,-0.276,...,5883,8.28,0.77,...,Gaia/SDSS/UHS/unWISE
338.298677,26.170857,16.02,0.05,16.23,0.12,1.063,-0.797,-1.219,...,14660,7.79,0.5,DA,Gaia/SDSS/UHS/unWISE
338.321328,84.137396,16.29,0.05,16.03,0.09,1.617,4.018,2.251,...,15026,8.05,0.64,DA,Gaia/unWISE
338.411655,-12.257759,16.76,0.08,16.53,0.18,-0.684,1.041,1.238,...,20568,7.86,0.55,DAZ,Gaia/VHS/unWISE
338.511223,-26.53915,15.52,0.05,15.64,0.1,1.096,-0.123,-0.704,...,17959,7.67,0.46,DA,Gaia/VHS/unWISE
338.579064,14.948309,15.38,0.05,15.39,0.08,-0.626,-0.777,-0.252,...,6331,8.03,0.61,...,Gaia/SDSS/UHS/unWISE
338.784201,-42.736025,15.03,0.04,15.02,0.06,0.223,0.774,0.458,...,20333,7.99,0.62,DA,Gaia/VHS/unWISE
338.881381,-57.274053,15.59,0.05,15.64,0.08,0.33,-0.043,-0.228,...,16456,7.92,0.57,DA2.9,Gaia/VHS/unWISE
339.012946,0.123059,14.78,0.04,14.9,0.06,-0.024,-0.859,-0.653,...,25534,8.08,0.68,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
339.032906,-1.683174,15.75,0.05,15.83,0.11,-1.875,-1.598,-0.372,...,9997,8.36,0.83,...,Gaia/SDSS/VHS/unWISE
339.088351,-19.873701,16.29,0.06,16.36,0.15,-1.369,-0.951,-0.227,...,19175,7.99,0.62,DA,Gaia/VHS/unWISE
339.146001,-43.487852,15.0,0.04,15.05,0.06,-0.821,-1.481,-0.63,...,6224,7.9,0.53,...,Gaia/VHS/unWISE
339.24994,-54.378425,14.72,0.04,14.8,0.06,0.052,-0.8,-0.642,...,8265,8.02,0.61,...,Gaia/VHS/unWISE
339.257906,57.957264,14.84,0.05,14.64,0.06,2.063,4.766,2.247,...,24510,7.84,0.55,...,Gaia/unWISE
339.397258,8.479979,16.52,0.07,16.8,0.21,-1.784,-1.858,-1.053,...,38808,7.91,0.62,DA1.4,Gaia/SDSS/UKIDSS/unWISE
339.594727,31.571813,15.28,0.04,15.5,0.08,0.864,-1.357,-1.605,...,35055,7.15,0.38,DA,Gaia/SDSS/UHS/unWISE
339.631602,-28.736441,17.12,0.1,17.0,0.26,0.95,0.973,0.531,...,19606,8.06,0.66,DA,Gaia/VIKING/unWISE
339.74444,13.21755,16.43,0.06,16.5,0.16,-0.333,-0.501,-0.295,...,8073,8.01,0.6,DA,Gaia/SDSS/UHS/unWISE
339.919734,-4.905021,17.05,0.09,16.91,0.23,-0.625,0.382,0.604,...,13174,8.19,0.72,DBA,Gaia/SDSS/VHS/unWISE
340.18216,-52.989917,16.38,0.06,16.71,0.17,-0.014,-1.633,-1.478,...,24847,8.01,0.64,...,Gaia/VHS/unWISE
340.550514,-51.752067,16.36,0.06,16.48,0.15,-0.716,-0.912,-0.478,...,24326,7.89,0.58,...,Gaia/VHS/unWISE
340.626251,12.833692,16.95,0.08,16.95,0.22,0.165,0.183,0.103,...,14252,8.1,0.67,DA3.6,Gaia/SDSS/UHS/unWISE
340.629626,12.83441,16.76,0.07,16.9,0.21,0.193,-0.465,-0.503,...,15351,8.02,0.62,DA3.1,Gaia/SDSS/UHS/unWISE
340.686773,-4.237477,16.2,0.06,16.24,0.15,-0.815,-0.456,-0.026,...,37183,7.53,0.46,DA1.1,Gaia/SDSS/VHS/unWISE
340.769258,-1.465685,15.79,0.05,15.81,0.11,1.164,0.668,-0.054,...,9006,7.95,0.57,DA5.4,Gaia/SDSS/VHS/unWISE
341.0415,69.347684,16.81,0.06,16.8,0.14,4.05,2.622,0.328,...,25885,7.73,0.5,...,Gaia/unWISE
341.078042,78.50843,17.22,0.08,17.2,0.19,1.56,1.001,0.229,...,19938,7.98,0.61,...,Gaia/unWISE
341.090554,-40.260368,16.62,0.07,17.0,0.21,-2.348,-2.52,-1.486,...,10948,8.14,0.69,...,Gaia/VHS/unWISE
341.180641,-32.328859,16.88,0.08,16.84,0.2,-0.959,0.006,0.4,...,32143,8.04,0.67,DA,Gaia/VIKING/unWISE
341.293576,-38.612761,16.78,0.07,16.75,0.18,-0.324,0.169,0.294,...,10297,7.96,0.58,...,Gaia/VHS/unWISE
341.35086,-68.304406,16.45,0.06,16.41,0.12,-0.569,0.11,0.384,...,9305,8.42,0.87,...,Gaia/VHS/unWISE
341.414015,20.275964,14.47,0.04,14.22,0.05,26.303,27.63,2.72,Mag,15706,7.03,0.28,...,Gaia/SDSS/UHS/unWISE
341.438852,-22.08786,16.68,0.08,16.5,0.18,-0.004,1.068,0.955,...,9187,8.28,0.77,...,Gaia/VHS/unWISE
341.693612,2.894435,16.75,0.07,16.75,0.2,-0.483,-0.125,0.082,...,13900,7.99,0.61,DA,Gaia/SDSS/UKIDSS/unWISE
341.72314,-38.947701,16.41,0.06,16.39,0.14,-1.049,-0.312,0.23,...,10592,7.94,0.57,DA,Gaia/VHS/unWISE
342.166938,-6.712539,16.58,0.07,15.9,0.11,5.613,9.67,4.581,"Mag, Color",11643,8.07,0.65,DA,Gaia/SDSS/VHS/unWISE
342.257149,46.337435,17.07,0.08,17.14,0.21,-0.714,-0.438,-0.119,...,31086,7.53,0.46,...,Gaia/UHS/unWISE
342.275566,22.609143,14.44,0.04,14.53,0.05,-1.024,-1.686,-0.595,...,10535,8.66,1.02,DA4.7,Gaia/SDSS/UHS/unWISE
342.468269,58.575512,15.16,0.04,15.15,0.06,1.479,1.806,0.439,...,34715,7.66,0.51,DA.9,Gaia/unWISE
342.531437,-76.22898,17.29,0.08,17.32,0.23,-0.01,-0.035,-0.029,...,14004,7.21,0.32,...,Gaia/VHS/unWISE
342.60122,32.528655,16.62,0.07,16.1,0.11,-0.978,4.041,3.876,Color,29087,8.54,0.96,...,Gaia/SDSS/UHS/unWISE
342.62203,53.411728,16.91,0.07,16.61,0.15,1.988,3.375,1.897,...,25409,7.35,0.41,...,Gaia/unWISE
342.75965,-50.192522,15.59,0.05,15.77,0.09,-0.729,-1.986,-1.233,...,15394,7.89,0.55,DA3.0,Gaia/VHS/unWISE
343.087001,74.91645,16.98,0.07,16.96,0.16,-1.268,-0.405,0.232,...,16790,7.93,0.58,DB3,Gaia/unWISE
343.262212,2.038234,14.44,0.04,14.27,0.05,34.287,33.081,1.853,Mag,10617,7.42,0.36,DA+M,Gaia/SDSS/UKIDSS/unWISE
343.333391,8.561881,16.16,0.06,16.1,0.12,8.114,5.552,0.609,Mag,20197,8.07,0.66,...,Gaia/SDSS/UKIDSS/unWISE
343.64824,80.664844,16.44,0.06,16.38,0.11,-0.949,0.096,0.596,...,14083,8.2,0.73,DBAZ3.4,Gaia/unWISE
343.748014,-62.035902,16.5,0.06,16.6,0.15,-0.508,-0.667,-0.365,...,17949,8.03,0.64,DA,Gaia/VHS/unWISE
343.794987,-63.175687,14.78,0.04,14.91,0.06,-0.194,-1.453,-0.988,...,19028,7.93,0.58,DA2.5,Gaia/VHS/unWISE
343.947944,-6.01407,15.69,0.05,15.85,0.11,-2.225,-2.442,-0.967,...,16345,7.79,0.5,DBA4,Gaia/SDSS/VHS/unWISE
343.958522,-7.834199,15.07,0.05,14.6,0.06,3.096,8.402,4.309,Color,6577,7.93,0.55,DA7.4,Gaia/SDSS/VHS/unWISE
344.053942,-13.327576,16.04,0.06,16.17,0.13,3.437,1.192,-0.593,...,20211,7.97,0.61,DA,Gaia/VHS/unWISE
344.06181,-52.69391,16.22,0.06,16.28,0.13,-1.845,-1.522,-0.404,...,7389,8.14,0.68,...,Gaia/VHS/unWISE
344.193142,12.880681,16.02,0.06,16.08,0.12,-0.676,-0.73,-0.289,...,11921,8.04,0.63,DA4.2,Gaia/SDSS/UHS/unWISE
344.365007,19.359949,16.45,0.06,16.5,0.16,-0.296,-0.391,-0.215,...,8745,8.02,0.61,...,Gaia/SDSS/UHS/unWISE
344.522738,0.157181,16.97,0.09,16.66,0.19,5.358,4.587,1.594,...,21636,7.89,0.57,DA,Gaia/SDSS/VHS/UKIDSS/unWISE
345.042743,-48.175271,15.49,0.05,15.55,0.08,-3.185,-3.35,-0.837,...,5512,7.46,0.34,...,Gaia/VHS/unWISE
345.316953,23.383865,16.13,0.06,16.46,0.14,-1.018,-2.521,-1.792,...,10653,8.3,0.79,DA-He,Gaia/SDSS/UHS/unWISE
345.479883,14.600394,16.34,0.06,16.7,0.18,-0.803,-2.105,-1.614,...,13282,7.98,0.6,DA,Gaia/SDSS/UHS/unWISE
345.512893,-26.513322,15.83,0.05,15.83,0.11,-0.248,0.116,0.231,...,19822,7.97,0.6,DA2.5,Gaia/VHS/unWISE
345.68606,43.213031,15.88,0.05,15.94,0.09,0.657,0.063,-0.316,...,8201,7.99,0.59,DA,Gaia/UHS/unWISE
345.778102,-65.085432,16.78,0.07,17.02,0.2,-1.9,-1.846,-0.957,...,18280,7.77,0.5,DB,Gaia/VHS/unWISE
346.177616,45.991221,16.43,0.06,16.63,0.15,1.47,-0.244,-0.881,...,22740,7.92,0.59,DA2.1,Gaia/UHS/unWISE
346.213431,-65.67596,15.81,0.05,15.63,0.08,-1.738,0.744,1.639,...,14673,7.95,0.58,...,Gaia/VHS/unWISE
346.24484,-32.570223,16.27,0.06,16.35,0.14,0.734,0.011,-0.332,...,9929,7.5,0.38,DA,Gaia/VIKING/unWISE
346.382754,-33.798127,16.38,0.06,16.53,0.16,-0.227,-0.877,-0.691,...,10259,7.95,0.57,...,Gaia/VIKING/unWISE
346.554691,1.981204,16.98,0.08,16.9,0.22,0.331,0.682,0.494,...,32933,7.58,0.47,DA1.2,Gaia/SDSS/UKIDSS/unWISE
346.574027,24.535216,15.41,0.04,15.49,0.08,0.921,0.101,-0.466,...,11529,8.0,0.6,DA4.3,Gaia/SDSS/UHS/unWISE
346.649813,28.424631,16.85,0.07,16.89,0.19,-1.396,-0.715,-0.067,...,12161,8.2,0.73,DA,Gaia/SDSS/UHS/unWISE
346.688051,-77.35256,14.57,0.04,14.63,0.05,1.21,0.421,-0.49,...,11032,7.54,0.4,DA,Gaia/VHS/unWISE
346.727225,27.035886,16.73,0.07,16.21,0.12,5.479,7.808,3.429,"Mag, Color",12611,8.07,0.65,...,Gaia/SDSS/UHS/unWISE
347.1275,13.323289,15.64,0.05,15.65,0.09,0.548,0.458,0.072,...,13519,7.99,0.6,DA3.7,Gaia/SDSS/UKIDSS/unWISE
347.145811,12.761262,15.88,0.05,16.18,0.13,-0.86,-2.362,-1.67,...,20738,8.06,0.66,DA2.4,Gaia/SDSS/UKIDSS/unWISE
347.171281,-21.750309,14.2,0.04,14.28,0.05,0.963,0.097,-0.565,...,16269,8.0,0.62,DA3.0,Gaia/VHS/unWISE
347.218287,-27.174804,16.75,0.08,16.68,0.19,-0.8,0.114,0.442,...,16686,7.32,0.36,DA3.0,Gaia/VIKING/VHS/unWISE
347.698337,42.835671,16.31,0.06,16.42,0.13,-1.045,-1.102,-0.46,...,37523,7.8,0.57,DA,Gaia/UHS/unWISE
347.824784,5.32473,16.74,0.08,16.84,0.21,1.603,0.421,-0.25,...,30813,7.46,0.44,DA1.4,Gaia/SDSS/UKIDSS/unWISE
348.194172,17.866396,16.34,0.06,16.36,0.14,-0.292,-0.117,0.037,...,15222,8.13,0.69,DB4,Gaia/SDSS/UHS/unWISE
348.395506,-46.811291,16.47,0.06,16.65,0.16,-2.385,-2.11,-0.836,...,10323,8.01,0.61,...,Gaia/VHS/unWISE
348.517477,55.470104,15.82,0.05,16.02,0.1,6.407,2.584,-1.319,...,10972,7.41,0.36,DA3.0,Gaia/SDSS/UHS/unWISE
348.603452,-6.547366,14.88,0.04,14.97,0.07,-1.412,-1.957,-0.664,...,8102,8.24,0.75,DC,Gaia/SDSS/VHS/unWISE
348.679759,-7.571713,15.66,0.05,15.77,0.1,1.095,-0.094,-0.666,...,11641,7.57,0.41,...,Gaia/SDSS/VHS/unWISE
348.830913,-2.160512,15.48,0.05,15.54,0.09,-3.161,-2.828,-0.544,...,6782,8.22,0.73,DZ,Gaia/SDSS/VHS/unWISE
348.859359,68.523345,15.72,0.05,15.81,0.08,-1.353,-1.779,-0.625,...,9075,8.13,0.68,DA5.6,Gaia/unWISE
348.877435,-14.6685,15.15,0.04,15.24,0.08,-0.088,-0.801,-0.59,...,8821,8.38,0.84,DA,Gaia/VHS/unWISE
348.896018,-35.414373,16.1,0.06,15.7,0.1,-2.511,1.98,3.069,Color,15018,7.95,0.58,DA,Gaia/VIKING/unWISE
349.20958,6.691232,16.67,0.07,16.62,0.18,-0.981,-0.066,0.367,...,18134,8.01,0.62,DA2.7,Gaia/SDSS/UKIDSS/unWISE
349.49002,55.840657,16.04,0.05,16.24,0.11,5.709,2.116,-1.186,...,36420,7.12,0.38,...,Gaia/SDSS/UHS/unWISE
349.517582,-4.912908,16.16,0.06,16.35,0.15,1.626,-0.053,-0.771,...,27508,7.45,0.43,DA,Gaia/SDSS/VHS/unWISE
349.640466,-70.210236,16.09,0.05,16.29,0.12,-0.002,-1.554,-1.338,...,7317,8.05,0.63,...,Gaia/VHS/unWISE
349.643755,-29.969513,15.62,0.05,15.64,0.09,2.061,1.412,0.002,...,13402,7.38,0.36,...,Gaia/VIKING/unWISE
349.688394,12.600698,15.64,0.05,15.98,0.11,-0.681,-2.959,-2.211,...,11681,8.41,0.86,DAP4,Gaia/SDSS/UKIDSS/unWISE
349.898541,-17.091196,14.36,0.04,14.51,0.06,-2.129,-3.459,-1.249,...,11412,8.15,0.69,DB3,Gaia/VHS/unWISE
349.929723,-21.355344,16.73,0.08,16.46,0.17,-0.67,1.285,1.449,...,14900,7.89,0.55,...,Gaia/VHS/unWISE
349.974311,-59.97295,16.33,0.06,16.57,0.14,0.979,-0.996,-1.334,...,8192,8.51,0.92,...,Gaia/VHS/unWISE
350.003671,-38.85563,17.05,0.08,17.09,0.23,0.029,-0.078,-0.083,...,12868,7.93,0.57,...,Gaia/VHS/unWISE
350.320416,69.43953,15.24,0.04,15.47,0.07,1.768,-0.826,-1.743,...,21472,8.0,0.63,DA2.5,Gaia/SDSS/unWISE
350.359776,-22.339521,17.06,0.09,16.89,0.23,0.87,1.308,0.839,...,31248,8.01,0.66,DA,Gaia/VHS/unWISE
350.370551,47.89556,16.56,0.07,16.39,0.13,-1.246,0.57,1.132,...,13479,8.0,0.61,...,Gaia/UHS/unWISE
350.564836,36.09557,16.4,0.06,16.23,0.12,0.202,1.592,1.249,...,11642,8.0,0.6,...,Gaia/UHS/unWISE
350.633794,-83.220631,16.65,0.06,16.66,0.13,-0.641,-0.265,0.086,...,12007,7.98,0.59,DA,Gaia/VHS/unWISE
350.868554,72.918891,15.67,0.05,15.7,0.08,-0.102,-0.355,-0.224,...,7646,7.82,0.49,DA,Gaia/SDSS/unWISE
350.874163,80.289783,16.92,0.07,16.93,0.16,0.899,0.608,0.127,...,19376,8.03,0.64,...,Gaia/unWISE
350.969683,-1.918245,16.33,0.06,16.43,0.15,-0.367,-0.481,-0.264,...,28627,7.79,0.54,...,Gaia/SDSS/VHS/unWISE
351.043554,-59.47144,17.18,0.08,16.96,0.2,-2.434,-0.041,1.039,...,11107,7.89,0.54,DA,Gaia/VHS/unWISE
351.078405,28.597994,15.5,0.05,15.65,0.08,-0.755,-2.083,-1.268,...,7190,7.98,0.58,DA,Gaia/SDSS/UHS/unWISE
351.128703,-54.693157,16.26,0.06,16.25,0.12,-1.118,-0.336,0.296,...,44442,7.95,0.66,DA1.1,Gaia/VHS/unWISE
351.146495,20.942672,15.94,0.05,16.07,0.11,-1.374,-1.709,-0.751,...,12941,8.0,0.61,DA3.7,Gaia/SDSS/UHS/unWISE
351.241473,12.126923,16.05,0.05,16.27,0.14,-0.353,-1.523,-1.186,...,10865,8.34,0.81,DZA4,Gaia/SDSS/UKIDSS/unWISE
351.327782,-17.866078,16.17,0.06,16.49,0.17,-1.376,-2.16,-1.413,...,22009,7.88,0.56,DA2.2,Gaia/VHS/unWISE
351.473865,-39.61594,16.89,0.08,16.87,0.2,-1.423,-0.45,0.188,...,10246,8.25,0.76,...,Gaia/VHS/unWISE
351.491857,25.871697,15.45,0.05,15.58,0.08,0.532,-1.28,-1.35,...,5786,7.53,0.37,DA8.5,Gaia/SDSS/UHS/unWISE
351.685339,6.294511,16.02,0.05,16.18,0.13,-1.687,-1.902,-0.871,...,16221,7.95,0.59,DA3.0,Gaia/SDSS/UKIDSS/unWISE
352.004348,71.134739,15.85,0.05,15.66,0.08,2.213,3.865,1.698,...,8381,8.03,0.62,...,Gaia/unWISE
352.670721,51.364113,15.4,0.04,15.81,0.09,-0.289,-3.917,-3.083,...,13567,7.96,0.59,DB,Gaia/SDSS/UHS/unWISE
352.673303,11.03495,15.99,0.05,15.96,0.11,1.825,1.593,0.399,...,18482,7.67,0.47,DA2.2,Gaia/SDSS/UKIDSS/unWISE
352.940646,-66.935784,15.48,0.05,15.61,0.08,-0.271,-1.529,-1.075,...,7569,8.02,0.6,DA,Gaia/VHS/unWISE
353.016818,26.979602,15.25,0.04,15.15,0.07,-0.691,0.898,1.133,...,9845,8.48,0.91,DAP4.2,Gaia/SDSS/UHS/unWISE
353.045433,-33.018883,16.87,0.08,16.68,0.18,3.656,3.065,1.082,...,21381,7.98,0.61,DA,Gaia/VIKING/unWISE
353.272373,6.219436,16.82,0.08,16.47,0.16,3.955,4.423,1.932,...,14262,7.94,0.58,DA,Gaia/SDSS/UKIDSS/unWISE
353.509088,-47.240843,14.44,0.04,14.56,0.05,1.328,0.113,-0.792,...,34450,7.15,0.38,DA.9,Gaia/VHS/unWISE
353.699809,-74.898136,16.09,0.05,16.0,0.09,-2.449,-0.89,0.689,...,6757,7.85,0.51,...,Gaia/VHS/unWISE
353.90298,-16.296073,13.74,0.04,13.85,0.05,-0.063,-1.192,-0.835,...,13672,7.98,0.6,DA3.7,Gaia/VHS/unWISE
353.973755,-4.704462,15.73,0.05,15.75,0.1,0.142,0.097,0.006,...,10423,7.94,0.57,DA4.6,Gaia/SDSS/VHS/unWISE
353.989081,-87.967263,16.78,0.06,16.81,0.14,-0.07,-0.014,0.021,...,15353,7.99,0.61,...,Gaia/VHS/unWISE
354.376509,-13.642748,16.68,0.08,16.64,0.19,0.702,0.784,0.413,...,29788,7.33,0.41,DA,Gaia/VHS/unWISE
354.412107,-41.176293,15.89,0.05,15.98,0.1,-2.269,-1.948,-0.426,...,18111,7.84,0.54,DBA,Gaia/VHS/unWISE
354.711554,-7.688977,13.38,0.04,13.46,0.04,0.222,-0.659,-0.632,...,10969,8.03,0.62,DA4.5,Gaia/SDSS/VHS/unWISE
354.720354,-18.437459,14.88,0.04,14.95,0.07,0.281,-0.462,-0.536,...,7816,7.73,0.45,DA6.4,Gaia/unWISE
354.742461,6.591755,16.13,0.06,16.57,0.17,-0.488,-2.51,-2.096,...,17476,8.18,0.72,DA2.9,Gaia/SDSS/UKIDSS/unWISE
354.821058,-4.40699,16.6,0.07,16.95,0.24,-0.443,-1.443,-1.206,...,15089,8.04,0.63,...,Gaia/SDSS/VHS/unWISE
354.838141,51.40253,16.74,0.07,16.33,0.12,1.748,4.411,2.731,...,11067,7.91,0.55,...,Gaia/UHS/unWISE
355.1444,-75.752994,15.23,0.04,15.28,0.06,0.688,0.187,-0.293,...,14541,7.53,0.41,DA3.5,Gaia/VHS/unWISE
355.152476,-37.145862,15.72,0.05,15.16,0.07,12.438,17.262,5.205,"Mag, Color",14762,7.97,0.6,DA,Gaia/VHS/unWISE
355.295618,29.415677,16.07,0.05,16.23,0.12,-0.58,-1.382,-0.908,...,14773,8.03,0.63,DA,Gaia/SDSS/UHS/unWISE
355.567873,-30.072475,16.87,0.08,16.56,0.17,0.163,1.918,1.616,...,11945,8.03,0.62,DA,Gaia/VIKING/unWISE
355.643948,-27.119126,16.91,0.08,16.7,0.19,1.446,1.852,1.021,...,13466,7.93,0.57,...,Gaia/VIKING/VHS/unWISE
355.705852,64.228813,16.25,0.06,16.53,0.13,4.511,0.622,-1.629,...,13761,8.12,0.68,...,Gaia/SDSS/unWISE
355.880254,-88.386126,15.8,0.05,15.92,0.08,-0.308,-0.922,-0.568,...,26119,8.16,0.73,...,Gaia/VHS/unWISE
355.886385,-66.297544,16.3,0.06,16.54,0.13,0.887,-0.921,-1.23,...,18871,8.0,0.62,DA,Gaia/VHS/unWISE
355.88997,46.820222,16.72,0.07,16.32,0.12,0.742,3.636,2.646,...,14465,7.99,0.61,...,Gaia/SDSS/UHS/unWISE
355.960236,32.546056,13.24,0.04,13.32,0.04,0.179,-0.756,-0.671,...,12649,8.01,0.61,DA3.8,Gaia/SDSS/UHS/unWISE
356.552238,-47.241845,15.76,0.05,15.91,0.1,0.106,-1.05,-0.939,...,12439,8.04,0.63,...,Gaia/VHS/unWISE
356.640912,22.012024,16.63,0.07,16.76,0.18,-0.711,-0.887,-0.507,...,11589,7.91,0.56,...,Gaia/SDSS/UHS/unWISE
356.897117,3.076515,15.6,0.05,15.69,0.1,-12.332,-9.61,-1.261,...,4943,7.74,0.45,DC,Gaia/SDSS/UKIDSS/unWISE
356.942454,-47.89492,16.81,0.07,16.71,0.17,0.812,1.21,0.71,...,26109,7.19,0.37,DA,Gaia/VHS/unWISE
357.02358,41.037922,15.32,0.04,15.52,0.08,-0.8,-2.434,-1.493,...,18799,7.96,0.6,DA,Gaia/SDSS/UHS/unWISE
357.110694,-39.396501,16.72,0.07,17.21,0.25,-0.797,-2.119,-1.739,...,18058,7.86,0.54,DA2.5,Gaia/VHS/unWISE
357.134638,57.922635,16.56,0.06,16.56,0.14,2.104,1.362,0.164,...,20566,7.96,0.6,...,Gaia/SDSS/UHS/unWISE
357.373303,10.38169,16.57,0.07,16.86,0.21,0.635,-1.016,-1.179,...,12397,7.57,0.42,...,Gaia/SDSS/UKIDSS/unWISE
357.398532,-52.258031,16.03,0.05,16.09,0.11,-2.862,-2.444,-0.545,...,6316,8.47,0.9,...,Gaia/VHS/unWISE
357.474035,13.103775,16.15,0.06,16.13,0.12,-0.406,0.048,0.247,...,10664,7.88,0.54,DA4.4,Gaia/SDSS/UKIDSS/unWISE
357.47901,29.565625,14.23,0.04,14.32,0.05,-0.853,-2.423,-1.241,...,5818,7.87,0.51,DA8.5,Gaia/SDSS/UHS/unWISE
357.84157,-24.139147,15.48,0.05,15.65,0.09,0.059,-1.294,-1.112,...,11161,8.01,0.61,DA4.2,Gaia/unWISE
358.000425,-3.614917,15.85,0.05,15.74,0.1,4.12,3.946,1.027,...,18382,7.85,0.54,...,Gaia/SDSS/VHS/unWISE
358.096774,-28.054682,16.06,0.06,16.1,0.12,-0.127,-0.184,-0.096,...,17885,7.85,0.54,DA2.8,Gaia/VIKING/unWISE
358.135752,-2.88537,16.7,0.07,16.73,0.2,2.878,1.219,-0.042,...,10658,9.36,1.32,DA4.7,Gaia/SDSS/VHS/unWISE
358.201015,-46.187853,16.19,0.05,16.23,0.12,0.391,0.018,-0.187,...,9149,8.01,0.61,...,Gaia/VHS/unWISE
358.305453,20.854071,15.76,0.05,15.96,0.11,-0.335,-1.892,-1.437,...,7212,7.58,0.4,DA,Gaia/SDSS/UHS/unWISE
358.366265,-8.077417,17.07,0.09,16.94,0.23,-3.176,-0.731,0.615,...,17825,7.86,0.54,DA2.6,Gaia/SDSS/VHS/unWISE
358.430374,-36.348082,16.69,0.07,16.45,0.15,0.101,1.705,1.437,...,9212,8.48,0.91,...,Gaia/unWISE
358.578512,-36.568223,15.78,0.05,15.95,0.11,-1.831,-2.335,-1.026,...,15009,7.97,0.6,DA5,Gaia/VHS/unWISE
358.712904,-60.387894,15.9,0.05,16.03,0.1,-0.085,-0.996,-0.788,...,9808,8.0,0.6,...,Gaia/VHS/unWISE
358.735679,40.455923,14.52,0.04,14.57,0.05,-1.572,-1.847,-0.363,...,8448,8.25,0.75,DQ5,Gaia/UHS/unWISE
358.814595,17.141964,17.23,0.09,17.08,0.24,-1.554,0.093,0.696,...,20667,7.92,0.58,DB,Gaia/SDSS/UHS/unWISE
358.817744,36.048136,16.53,0.06,16.45,0.14,1.026,1.152,0.514,...,8976,8.12,0.67,...,Gaia/SDSS/UHS/unWISE
358.835137,44.940482,16.11,0.05,16.33,0.13,0.832,-0.948,-1.233,...,14300,8.02,0.62,...,Gaia/UHS/unWISE
359.028483,8.056188,16.37,0.06,16.51,0.16,-0.164,-0.772,-0.622,...,12515,8.04,0.63,...,Gaia/SDSS/UKIDSS/unWISE
359.118996,37.732958,16.64,0.07,16.78,0.18,-1.729,-1.46,-0.589,...,12387,8.11,0.67,...,Gaia/SDSS/UHS/unWISE
359.1447,16.260918,16.26,0.06,16.7,0.18,1.316,-1.603,-1.992,...,19871,8.0,0.62,DBZ,Gaia/SDSS/unWISE
359.155965,11.726645,16.43,0.06,16.6,0.17,1.458,-0.156,-0.752,...,12275,8.13,0.68,...,Gaia/SDSS/UKIDSS/unWISE
359.160625,19.764498,16.27,0.06,16.52,0.15,0.208,-1.334,-1.292,...,13635,7.95,0.58,...,Gaia/SDSS/UHS/unWISE
359.385317,79.266402,17.05,0.07,17.27,0.2,-1.242,-1.502,-0.894,...,12510,7.95,0.58,...,Gaia/unWISE
359.740566,-44.953788,15.91,0.05,15.92,0.1,0.274,0.342,0.131,...,17071,7.97,0.6,DA,Gaia/VHS/unWISE


==> anc/Table4.csv <==
RA,DEC,W1 (Mag),unW1 (Mag),W2 (Mag),unW2 (Mag),chi (W1),chi (W2),sigma (W12),Exs,Teff (K),log g (cm s^-2),M (solar mass),SpT,Catalog
3.134785,-5.559512,16.17,0.06,16.35,0.15,5.55,1.79,-0.90,...,10560,8.22,0.74,DA4.8,Gaia
4.867334,-21.818318,15.69,0.05,15.96,0.12,0.27,-1.73,-1.63,...,13415,7.92,0.56,DA3.7,VHS
5.807207,47.883265,15.93,0.05,16.03,0.10,1.11,0.15,-0.48,...,19857,8.16,0.72,...,UHS
7.791164,35.381924,16.59,0.07,16.42,0.14,3.75,3.33,1.03,...,11461,7.05,0.27,...,Gaia
11.259384,-4.119719,16.11,0.06,16.12,0.12,-9.80,-6.06,-0.29,...,5708,7.52,0.37,...,unWISE
16.171876,9.828375,15.08,0.04,15.24,0.07,3.01,0.94,-1.07,...,24171,7.95,0.61,DA2.0,Gaia
16.585935,56.082154,15.41,0.04,15.38,0.07,9.48,7.95,0.40,Mag,13929,8.05,0.64,DA3.5,Gaia/UHS
17.752590,-82.946853,17.45,0.09,17.37,0.22,-0.04,0.50,0.47,...,24609,8.09,0.68,DA,VHS
17.987846,31.608898,16.87,0.08,16.66,0.17,6.98,5.03,1.22,Mag,18160,8.31,0.81,...,SDSS
18.386815,41.025495,16.76,0.07,16.73,0.17,0.92,0.72,0.24,...,14577,7.85,0.53,...,Gaia/UHS
23.055162,5.441847,16.21,0.06,16.05,0.13,5.37,4.51,1.14,...,13971,7.86,0.53,DA,UKIDSS
25.078557,-22.693510,16.50,0.07,15.94,0.11,7.54,10.26,4.02,"Mag, Color",18318,7.97,0.60,DA2.5,VHS
31.760799,-30.392955,15.22,0.04,15.19,0.07,-1.15,-1.02,-0.09,...,5509,7.99,0.58,DA,VIKING
33.811971,5.041139,16.19,0.06,16.21,0.14,19.23,10.72,0.08,Mag,22950,7.69,0.51,DA,UKIDSS
35.918924,48.279687,15.72,0.05,15.75,0.09,-2.47,-1.73,-0.05,...,16055,7.98,0.60,DB,SDSS
40.209380,31.715268,15.37,0.05,14.81,0.06,-2.98,4.23,5.15,Color,7164,8.03,0.61,DA,Gaia/UHS
42.365219,32.853229,15.97,0.05,16.06,0.12,2.87,1.13,-0.47,...,11391,8.03,0.62,DA4.2,UHS
44.341677,51.062136,15.30,0.04,15.35,0.07,7.46,5.56,-0.12,Mag,18385,8.07,0.66,DAH,Gaia
45.155576,62.474607,16.15,0.06,16.36,0.13,9.48,3.96,-1.17,...,10076,7.62,0.42,DC5,Gaia
47.655802,-21.853244,16.32,0.06,16.40,0.13,-1.23,-1.08,-0.35,...,9023,8.09,0.65,...,VHS
53.335250,0.122366,15.75,0.05,15.66,0.10,-1.28,-0.03,0.69,...,7497,8.31,0.79,DBH,Gaia
55.624855,0.404820,16.37,0.06,16.75,0.20,6.00,0.69,-1.62,...,13295,7.55,0.41,DA+DB/DC,Gaia/SDSS/UKIDSS/VHS
56.604977,-0.644156,15.82,0.05,16.00,0.12,-1.05,-1.69,-0.93,...,44530,7.37,0.42,DA.8,Gaia
58.726302,7.768310,16.45,0.07,16.54,0.17,1.68,0.44,-0.34,...,11191,7.97,0.59,DA3.1,Gaia
71.304155,36.434414,15.18,0.04,15.30,0.08,28.40,20.12,-0.75,Mag,12731,8.83,1.12,...,Gaia
84.002871,-67.971995,16.20,0.05,16.52,0.10,-3.84,-5.29,-2.31,...,7337,7.96,0.57,...,Gaia
84.337483,7.542079,16.09,0.06,16.14,0.13,2.44,1.08,-0.29,...,7689,8.43,0.87,...,UHS
84.484459,55.537628,16.42,0.06,16.38,0.14,10.80,6.65,0.52,Mag,29839,7.38,0.41,DA1.0,Gaia/UHS
87.831659,-0.171553,13.50,0.04,13.53,0.04,-4.36,-4.85,-0.54,...,6242,8.21,0.72,DQ8P,VHS
93.160041,-32.899281,16.85,0.07,17.23,0.23,0.78,-1.16,-1.36,...,20235,7.69,0.48,...,Gaia
95.201305,6.754698,14.80,0.04,14.79,0.06,0.64,0.23,-0.23,...,5819,8.13,0.67,DA8.5,Gaia/SDSS
95.894556,-14.240394,16.11,0.06,16.55,0.15,6.58,0.67,-2.33,...,12169,8.41,0.86,...,Gaia/VHS
99.085226,-15.076955,15.67,0.05,15.68,0.09,14.98,10.84,0.24,Mag,25391,7.07,0.33,...,Gaia/VHS
103.581571,39.636190,15.81,0.05,15.82,0.10,1.85,1.36,0.12,...,10598,8.29,0.78,...,UHS
106.506111,9.758944,16.20,0.06,16.40,0.15,14.62,6.26,-0.98,Mag,15944,8.13,0.70,...,Gaia/UHS
106.979289,26.850791,15.34,0.05,15.33,0.08,9.54,7.32,0.23,Mag,12829,7.84,0.52,DA3,Gaia
107.809497,-25.303330,14.39,0.04,14.50,0.05,2.71,1.16,-0.91,...,10273,7.18,0.29,DA4.5,Gaia
111.767933,14.577386,15.26,0.05,15.37,0.08,-0.28,-1.75,-1.26,...,5690,7.99,0.58,DA,UHS
112.576378,41.222095,16.82,0.08,16.35,0.14,3.38,5.35,2.75,...,14934,7.86,0.53,DA,Gaia/SDSS
115.762118,-36.651429,16.46,0.06,16.30,0.12,3.24,3.65,1.33,...,39374,7.46,0.44,...,Gaia
120.463278,-28.475891,15.63,0.05,15.78,0.09,-3.32,-3.94,-1.40,...,5797,7.94,0.55,...,Gaia
123.500131,-27.994958,16.59,0.07,16.60,0.16,9.04,4.85,0.10,...,20534,7.87,0.55,...,Gaia
123.546958,48.757188,14.02,0.04,14.07,0.05,-0.51,-1.08,-0.46,...,6831,8.19,0.71,DC,Gaia
129.253925,-55.932825,16.25,0.05,16.35,0.10,5.10,2.74,-0.50,...,14903,8.23,0.75,...,VHS
130.577991,37.816440,16.53,0.07,16.41,0.15,4.78,3.55,0.84,...,18978,8.15,0.71,DA2.5,SDSS
134.804489,-0.979087,14.28,0.04,14.27,0.05,-0.79,-1.53,-0.61,...,4966,7.93,0.54,DC,Gaia/VIKING
136.866020,-44.308114,15.76,0.05,15.62,0.08,4.81,5.27,1.29,...,9570,7.81,0.49,...,Gaia
138.194034,-39.758653,16.37,0.06,16.43,0.13,6.13,3.22,-0.23,...,17909,7.63,0.45,...,Gaia
140.732190,-16.564504,15.71,0.05,15.71,0.09,1.78,1.43,0.17,...,15599,7.81,0.51,...,Gaia
142.431319,-17.548747,15.10,0.04,14.98,0.06,1.00,2.34,1.16,...,7441,8.08,0.64,DA5.0,Gaia
143.262070,-82.009879,17.23,0.08,17.38,0.21,5.45,1.91,-0.43,...,26225,8.38,0.86,...,VHS
148.018539,-35.568835,15.60,0.05,15.68,0.09,1.38,0.15,-0.67,...,6824,8.03,0.61,DA,Gaia
148.843608,-71.302776,13.87,0.04,13.96,0.04,0.95,-0.09,-0.72,...,14537,7.81,0.51,DA3.4,Gaia/VHS
152.484115,-83.223431,16.61,0.06,16.27,0.10,4.68,6.60,2.67,...,10864,8.09,0.66,...,VHS
152.614898,-47.330398,16.50,0.06,16.69,0.15,10.11,4.21,-0.92,...,15189,8.02,0.63,...,Gaia/VHS
154.360904,-21.895289,16.79,0.08,16.72,0.19,-1.64,-0.20,0.54,...,32800,7.99,0.65,DA1.6,VHS
156.049549,-63.477215,16.87,0.07,17.10,0.19,0.16,-0.82,-0.81,...,28601,8.00,0.64,...,Gaia
156.602132,-71.397372,16.26,0.05,16.41,0.11,4.24,1.55,-0.93,...,9039,8.28,0.77,...,VHS
160.783113,-69.139336,16.62,0.06,16.47,0.12,3.91,3.83,1.15,...,10551,8.22,0.74,...,Gaia/VHS
162.192611,-5.548753,16.08,0.06,16.36,0.15,6.40,1.54,-1.50,...,8889,8.42,0.87,...,VHS
162.478680,-44.959369,15.72,0.05,15.88,0.09,4.70,1.72,-1.19,...,7408,8.11,0.66,...,Gaia/VHS
163.047829,40.833692,15.67,0.05,15.77,0.09,-1.57,-2.14,-0.90,...,6349,8.18,0.70,DC,SDSS
163.803773,-55.317023,14.51,0.04,14.65,0.05,0.25,-1.27,-1.12,...,14314,7.99,0.61,DA3.4,Gaia
174.085921,-38.127104,16.41,0.06,16.33,0.13,5.12,3.80,0.71,...,23346,7.75,0.50,...,Gaia/VHS
175.260967,-36.562763,16.01,0.05,16.32,0.13,1.39,-1.18,-1.70,...,21928,7.67,0.47,...,Gaia
175.485748,-23.349213,16.68,0.07,16.58,0.17,0.65,1.05,0.65,...,13628,7.99,0.61,DA3.5,VHS
177.583409,-25.893706,15.58,0.05,15.66,0.10,-2.43,-2.35,-0.61,...,6999,8.35,0.82,...,VHS
181.399625,-87.242111,17.20,0.07,17.08,0.17,-1.12,0.18,0.68,...,12294,7.97,0.59,...,VHS
181.938284,-4.201141,17.00,0.09,16.69,0.20,0.34,1.81,1.46,...,14532,7.82,0.51,...,Gaia
190.835520,64.882216,15.89,0.05,15.95,0.09,14.92,9.83,-0.28,Mag,12546,8.00,0.61,DB4P,Gaia
191.578573,-21.849737,16.27,0.06,16.08,0.12,1.36,2.41,1.34,...,11946,8.03,0.62,DB,VHS
193.071733,15.745008,15.44,0.05,15.50,0.08,1.96,1.25,-0.13,...,26250,7.34,0.41,DA1.9,Gaia
198.246288,-37.565289,16.22,0.06,15.65,0.09,1.17,6.70,4.59,Color,10864,8.16,0.70,...,Gaia
199.359920,-54.637692,14.78,0.04,14.85,0.06,-1.67,-2.78,-1.04,...,5801,7.97,0.57,...,Gaia
203.966244,12.619329,16.20,0.06,16.07,0.11,5.15,4.49,1.06,...,13514,7.86,0.53,DA,UKIDSS
204.594175,-3.788683,17.00,0.09,16.83,0.21,3.10,2.43,0.86,...,19683,8.50,0.93,DA,VIKING
205.499998,-34.250463,15.72,0.05,15.78,0.10,-17.18,-12.55,-0.86,...,5132,7.94,0.55,DA9.5,unWISE
205.859499,-4.896320,16.89,0.08,16.79,0.20,7.10,4.04,0.65,...,30113,7.85,0.57,...,VHS
208.046578,30.209579,16.24,0.06,16.45,0.14,0.55,-1.01,-1.15,...,11921,8.08,0.65,...,SDSS
214.681572,14.882695,15.80,0.05,16.01,0.11,8.30,3.45,-1.44,...,7334,7.84,0.48,...,Gaia
215.557977,-33.398159,16.10,0.06,16.08,0.12,2.88,1.96,0.23,...,11653,7.99,0.60,...,Gaia
219.187899,15.694482,16.87,0.07,16.87,0.18,1.43,0.80,0.11,...,16001,8.08,0.66,DA3,Gaia/SDSS/UHS
222.059333,15.080466,16.69,0.07,17.04,0.22,-2.15,-2.21,-1.30,...,18726,7.80,0.52,DB,SDSS
222.388494,-30.488730,15.96,0.06,15.78,0.11,4.27,4.55,1.46,...,9750,8.07,0.64,...,VHS
224.122950,81.948697,15.32,0.04,15.55,0.07,-1.28,-3.53,-1.97,...,14908,7.88,0.55,DB4,Gaia
224.935062,-46.611118,16.09,0.06,16.11,0.12,8.02,5.08,0.15,Mag,26573,7.86,0.57,...,Gaia
226.011965,34.911652,16.34,0.06,16.38,0.12,13.74,8.09,-0.08,Mag,18960,8.22,0.76,...,Gaia/SDSS
226.200620,-73.557798,15.74,0.05,15.74,0.08,3.22,2.52,0.15,...,12551,7.89,0.54,...,Gaia/VHS
229.088293,-35.761958,15.91,0.05,15.74,0.10,6.42,6.07,1.46,Mag,21225,7.72,0.49,...,Gaia/VHS
230.543550,-29.444383,16.35,0.07,16.66,0.20,1.03,-0.97,-1.29,...,8659,7.18,0.28,...,Gaia
231.909890,-45.035584,15.78,0.05,16.02,0.11,3.57,0.46,-1.46,...,18657,7.74,0.49,...,Gaia
233.799530,-26.932999,15.75,0.05,15.85,0.12,3.52,1.48,-0.52,...,14287,7.95,0.58,...,Gaia/VHS
234.821649,-39.180964,15.75,0.05,15.54,0.09,15.09,13.15,1.90,Mag,21677,7.95,0.60,...,Gaia/VHS
236.342476,-27.668708,15.51,0.05,15.61,0.10,-0.72,-1.09,-0.53,...,11142,8.04,0.63,DB4,UKIDSS
238.499525,8.358667,16.55,0.06,16.79,0.18,8.56,2.67,-1.04,...,14954,8.22,0.74,DA,UKIDSS
242.022435,8.752174,16.31,0.06,16.39,0.14,1.99,0.68,-0.36,...,10419,7.99,0.60,...,UHS
242.708507,-25.220606,15.02,0.04,15.17,0.08,1.49,-0.23,-1.08,...,10163,7.87,0.53,DA5.0,Gaia
243.026837,14.318464,16.19,0.06,16.21,0.12,4.50,2.71,0.01,...,12707,7.80,0.50,DA,Gaia
243.638261,-8.106580,16.46,0.07,16.35,0.15,0.12,0.95,0.78,...,17074,7.59,0.44,...,Gaia
246.182422,33.640079,16.79,0.07,16.23,0.11,2.60,6.71,3.93,Color,14436,7.97,0.59,DA,UHS
248.401750,-37.221012,15.02,0.05,14.97,0.07,-1.50,-1.08,0.09,...,5595,8.33,0.80,...,Gaia
248.907987,13.733185,16.19,0.06,16.28,0.12,17.73,9.90,-0.28,Mag,23096,7.91,0.58,...,UHS
249.441199,-2.072840,15.90,0.05,16.17,0.13,5.74,1.35,-1.57,...,8483,8.07,0.64,...,Gaia
249.725623,5.676400,15.94,0.05,16.25,0.12,-0.37,-2.32,-1.85,...,8543,8.53,0.94,DA5.9,Gaia/UHS
250.098965,68.906774,16.75,0.06,16.66,0.12,3.49,3.04,0.74,...,17358,7.98,0.61,DA2.7,Gaia
250.319306,-0.472447,15.81,0.05,15.95,0.11,0.23,-0.78,-0.79,...,10738,8.09,0.66,...,Gaia
251.825824,32.475905,14.34,0.04,14.45,0.05,-1.08,-1.96,-0.73,...,20838,7.79,0.51,DB2,UKIDSS
252.690527,-86.243313,16.52,0.06,16.68,0.13,10.24,4.82,-0.70,...,26039,7.08,0.33,...,Gaia/VHS
252.724281,77.812746,15.67,0.04,15.63,0.07,6.76,6.54,0.81,Mag,29058,7.26,0.40,DA,Gaia
255.578581,50.582736,16.16,0.05,16.12,0.08,6.05,5.04,0.50,Mag,11572,7.78,0.49,DA,Gaia
255.934977,3.023834,16.66,0.07,16.75,0.19,-0.18,-0.47,-0.36,...,8926,8.58,0.97,...,Gaia
259.216927,-59.110124,15.16,0.04,15.29,0.07,1.17,-0.40,-1.03,...,8649,8.38,0.84,...,VHS
261.878850,9.014159,15.15,0.04,15.27,0.07,0.42,-0.63,-0.76,...,21041,7.98,0.61,DA,UHS
262.438043,2.138225,16.06,0.05,16.10,0.11,6.49,3.78,-0.13,...,13969,7.90,0.55,DA,Gaia/SDSS/UHS
262.585250,13.773236,14.97,0.04,14.99,0.06,1.66,1.37,0.00,...,10502,8.00,0.60,DA,Gaia/UHS
265.696202,-65.086798,15.56,0.05,15.76,0.09,0.61,-1.33,-1.44,...,9079,8.62,0.99,...,Gaia
265.790055,-70.733600,15.53,0.05,15.54,0.08,18.40,13.85,0.35,Mag,27814,7.53,0.45,...,Gaia
266.545689,-62.863162,15.12,0.04,15.29,0.07,0.53,-1.34,-1.38,...,7467,8.01,0.60,...,Gaia
269.123499,-7.380272,15.61,0.05,14.85,0.06,8.27,16.76,7.12,"Mag, Color",26253,7.23,0.38,...,Gaia/VHS
269.679225,-60.381421,15.94,0.05,15.68,0.09,1.02,3.45,2.17,...,13244,8.04,0.63,...,VHS
269.852380,6.223861,16.54,0.07,16.95,0.21,9.16,1.82,-1.64,...,15965,7.70,0.46,...,UHS
270.577293,13.901803,15.14,0.04,15.21,0.07,5.08,3.32,-0.57,...,8307,8.09,0.65,...,Gaia
270.838443,-58.328907,15.77,0.05,15.34,0.08,25.80,25.21,3.95,"Mag, Color",30036,8.72,1.07,...,Gaia/VHS
272.438467,-3.736710,15.11,0.05,14.86,0.07,16.39,16.50,2.43,Mag,18440,8.02,0.63,...,Gaia/VHS
272.539818,-41.049616,16.46,0.07,16.69,0.21,2.70,0.16,-0.91,...,12308,7.18,0.30,...,Gaia
276.262972,-29.529009,15.30,0.05,15.22,0.09,-0.22,0.85,0.81,...,10740,7.83,0.51,...,Gaia/VVV
276.349564,11.599455,14.46,0.04,14.47,0.05,-1.53,-2.57,-0.90,...,4857,7.87,0.50,...,Gaia
280.224335,-48.344550,15.39,0.05,15.70,0.10,8.65,3.02,-2.21,...,15146,7.98,0.60,...,Gaia/VHS
280.356761,11.358250,15.68,0.05,15.72,0.09,1.22,0.58,-0.22,...,9020,8.00,0.60,...,Gaia/UHS
280.538724,-23.879664,14.77,0.04,14.85,0.07,5.34,3.40,-0.65,...,7765,7.65,0.43,...,Gaia/VVV
281.278160,-36.689039,15.09,0.05,15.11,0.07,-2.92,-2.62,-0.30,...,6409,8.15,0.68,DC,Gaia
284.533525,-35.057487,15.78,0.05,15.99,0.12,2.88,0.19,-1.24,...,8754,8.00,0.60,...,Gaia/VHS
284.894750,-16.449003,15.10,0.05,15.20,0.08,2.93,1.25,-0.71,...,8065,8.01,0.60,...,Gaia/VHS
285.072302,39.375451,15.15,0.04,15.25,0.06,3.78,2.26,-0.66,...,9400,7.99,0.59,DA5.3,Gaia/UHS
285.983438,-32.509940,17.00,0.10,16.69,0.21,0.16,1.65,1.39,...,16661,8.18,0.72,...,Gaia/VHS
287.972528,-22.060112,14.79,0.04,15.12,0.08,11.93,5.44,-2.54,Mag,14800,8.16,0.71,...,Gaia/VHS
288.308765,34.734393,15.91,0.05,15.85,0.09,6.41,5.64,0.77,Mag,20240,7.94,0.59,...,Gaia/UHS
288.318697,29.825759,15.47,0.05,15.37,0.07,3.18,3.52,0.76,...,6154,8.12,0.66,DA,Gaia
289.494741,-24.594805,15.51,0.05,15.56,0.10,11.97,7.54,-0.28,Mag,8393,8.35,0.82,...,Gaia/VHS
290.414921,0.109046,15.58,0.05,15.74,0.10,5.10,2.12,-1.00,...,16346,7.99,0.61,...,Gaia
290.948430,-23.478921,16.24,0.07,16.17,0.14,9.78,6.25,0.64,Mag,20957,8.83,1.12,...,Gaia
291.179820,-48.129013,15.88,0.05,15.65,0.09,3.14,4.58,1.92,...,14194,8.05,0.64,...,VHS
291.807049,-1.116447,15.42,0.05,15.41,0.08,17.03,12.79,0.33,Mag,19863,8.48,0.92,...,Gaia/VHS
298.399967,-10.325490,16.29,0.06,16.30,0.15,7.34,3.98,0.12,...,20032,7.92,0.58,DA,Gaia/SDSS/VHS
300.553039,6.126384,16.32,0.06,16.55,0.16,0.72,-0.86,-1.09,...,10428,8.00,0.60,DA4.6,Gaia/UHS
301.607434,-53.951490,16.59,0.07,16.56,0.15,-1.65,-0.47,0.35,...,18369,7.92,0.57,DA,VHS
304.653140,21.491915,15.77,0.05,15.94,0.10,10.37,5.42,-1.06,Mag,10683,8.36,0.83,...,Gaia/UHS
306.588176,59.423365,16.12,0.05,16.33,0.10,19.64,11.17,-1.22,Mag,23887,7.83,0.54,...,Gaia
306.725316,-6.433274,15.75,0.05,15.61,0.09,4.43,4.71,1.29,...,10167,8.29,0.78,...,Gaia/VHS
307.484898,39.226003,13.95,0.04,14.72,0.06,3.95,-5.92,-7.08,...,24968,7.99,0.63,DA2.0,unWISE
309.861777,52.673591,16.59,0.06,16.74,0.14,4.34,1.48,-0.77,...,11319,8.26,0.77,...,UHS
310.250059,3.033772,16.83,0.08,16.79,0.20,5.02,2.57,0.25,...,16923,7.31,0.36,...,UHS
311.192978,15.553186,16.10,0.05,16.19,0.12,3.20,1.43,-0.41,...,16190,8.25,0.77,DA,Gaia
312.053930,-19.248465,15.87,0.06,16.03,0.13,0.91,-0.55,-0.92,...,10764,7.41,0.36,...,Gaia
315.510549,19.214710,15.42,0.05,15.15,0.07,-2.96,0.58,2.34,...,6653,8.02,0.60,DA7.2,Gaia
315.966771,-17.490886,16.38,0.07,16.23,0.15,10.09,6.57,0.99,Mag,18553,7.81,0.52,DA,VHS
316.116362,-3.229597,16.27,0.06,15.99,0.11,1.40,3.44,2.13,...,21083,8.00,0.63,...,SDSS/VHS
318.806164,43.637565,16.14,0.06,15.82,0.09,15.48,14.94,2.64,Mag,17528,8.12,0.69,...,Gaia
319.564442,-53.223338,15.95,0.05,16.05,0.11,0.93,-0.05,-0.53,...,11123,7.94,0.57,DA,VHS
326.365735,-16.719144,16.84,0.08,16.85,0.22,-1.48,-0.46,0.17,...,30393,7.77,0.54,DO5,VHS
328.033241,-29.584240,15.31,0.05,15.53,0.09,4.46,0.98,-1.70,...,7185,7.41,0.34,...,VHS
329.875392,1.644065,16.51,0.07,16.63,0.18,8.45,3.43,-0.44,...,19000,7.99,0.61,...,Gaia/SDSS/UKIDSS
330.523145,29.318463,15.77,0.05,15.68,0.09,7.26,6.28,0.89,Mag,15369,7.95,0.58,...,Gaia/SDSS/UHS
330.661632,-28.161792,16.14,0.06,15.92,0.12,-0.98,1.44,1.74,...,22024,8.40,0.87,DA,VIKING
331.159891,-31.455655,15.13,0.04,15.19,0.07,-2.81,-3.87,-1.36,...,4784,7.90,0.52,...,VIKING
333.340992,-50.334322,16.23,0.06,16.07,0.11,9.30,7.47,1.27,Mag,18053,8.07,0.66,...,VHS
335.005455,-74.314191,15.99,0.05,16.16,0.11,5.59,2.15,-1.14,...,8726,7.68,0.44,...,Gaia/VHS
337.939878,23.856471,16.14,0.06,16.04,0.11,6.25,5.07,0.92,Mag,17942,7.96,0.60,DAZ,Gaia/SDSS/UHS
339.208022,-35.234389,16.77,0.08,16.79,0.20,-2.83,-1.14,0.12,...,27459,7.88,0.58,...,VIKING
341.478212,-45.016911,16.82,0.07,17.06,0.22,1.60,-0.33,-0.91,...,11092,7.90,0.55,...,Gaia/VHS
343.483216,-6.784736,14.62,0.04,14.56,0.06,-17.20,-15.98,-1.03,...,4153,8.06,0.61,DZ13,unWISE
344.450474,37.982706,15.93,0.05,15.99,0.10,14.86,9.49,-0.27,Mag,12917,7.86,0.53,...,Gaia/UHS
345.702467,-28.267305,16.02,0.06,15.73,0.10,4.31,5.70,2.26,...,9058,8.12,0.67,...,Gaia/VIKING
347.999857,-32.974272,16.69,0.07,16.64,0.17,4.82,2.79,0.38,...,12787,8.33,0.81,...,VIKING
351.527260,16.004859,15.13,0.04,15.29,0.07,-1.32,-2.48,-1.19,...,10317,8.21,0.73,DA5,UKIDSS
354.655571,31.877487,16.64,0.07,16.26,0.13,4.09,5.49,2.46,...,16457,7.82,0.52,...,Gaia
356.788654,53.204812,16.65,0.07,16.22,0.11,4.44,6.76,3.03,Color,11031,8.25,0.76,...,UHS
357.636867,-45.859921,16.67,0.07,16.46,0.14,2.51,3.08,1.40,...,18023,7.47,0.41,DA,VHS
358.823979,23.240585,16.60,0.07,16.77,0.18,0.61,-0.52,-0.72,...,10556,8.30,0.79,...,Gaia/UHS
